Electronic Wichmann-Kroll correction to the energy levels of muonic hydrogen-like atoms

Using modern multiloop calculation methods, we obtain correction to energy levels of muonic hydrogen-like atoms due to the leading-order ($\propto\alpha (Z\alpha)^3$) Wichmann-Kroll electronic potential. Our result is expressed in terms of generalized polylogarithms. As a byproduct, we also obtain the Wichmann-Kroll potential in momentum space in terms of the same functions.

==> anc/IItoGx <==
{II[{w1}, x_] :> G[{0}, x], II[{w2}, x_] :> G[{-I}, x] + G[{I}, x], 
 II[{w3}, x_] :> I*G[{-I}, x] - I*G[{I}, x], 
 II[{w4}, x_] :> G[{-1}, x] + G[{1}, x], II[{w1, w2}, x_] :> 
  G[{0, -I}, x] + G[{0, I}, x], II[{w1, w3}, x_] :> 
  I*G[{0, -I}, x] - I*G[{0, I}, x], II[{w1, w4}, x_] :> 
  G[{0, -1}, x] + G[{0, 1}, x], II[{w2, w2}, x_] :> 
  G[{-I, -I}, x] + G[{-I, I}, x] + G[{I, -I}, x] + G[{I, I}, x], 
 II[{w2, w3}, x_] :> I*G[{-I, -I}, x] - I*G[{-I, I}, x] + I*G[{I, -I}, x] - 
   I*G[{I, I}, x], II[{w2, w4}, x_] :> G[{-I, -1}, x] + G[{-I, 1}, x] + 
   G[{I, -1}, x] + G[{I, 1}, x], II[{w3, w2}, x_] :> 
  I*G[{-I, -I}, x] + I*G[{-I, I}, x] - I*G[{I, -I}, x] - I*G[{I, I}, x], 
 II[{w3, w3}, x_] :> -G[{-I, -I}, x] + G[{-I, I}, x] + G[{I, -I}, x] - 
   G[{I, I}, x], II[{w3, w4}, x_] :> I*G[{-I, -1}, x] + I*G[{-I, 1}, x] - 
   I*G[{I, -1}, x] - I*G[{I, 1}, x], II[{w4, w2}, x_] :> 
  G[{-1, -I}, x] + G[{-1, I}, x] + G[{1, -I}, x] + G[{1, I}, x], 
 II[{w4, w3}, x_] :> I*G[{-1, -I}, x] - I*G[{-1, I}, x] + I*G[{1, -I}, x] - 
   I*G[{1, I}, x], II[{w4, w4}, x_] :> G[{-1, -1}, x] + G[{-1, 1}, x] + 
   G[{1, -1}, x] + G[{1, 1}, x], II[{w1, w1, w3}, x_] :> 
  I*G[{0, 0, -I}, x] - I*G[{0, 0, I}, x], II[{w1, w1, w4}, x_] :> 
  G[{0, 0, -1}, x] + G[{0, 0, 1}, x], II[{w1, w2, w2}, x_] :> 
  G[{0, -I, -I}, x] + G[{0, -I, I}, x] + G[{0, I, -I}, x] + G[{0, I, I}, x], 
 II[{w1, w2, w3}, x_] :> I*G[{0, -I, -I}, x] - I*G[{0, -I, I}, x] + 
   I*G[{0, I, -I}, x] - I*G[{0, I, I}, x], II[{w1, w2, w4}, x_] :> 
  G[{0, -I, -1}, x] + G[{0, -I, 1}, x] + G[{0, I, -1}, x] + G[{0, I, 1}, x], 
 II[{w1, w3, w2}, x_] :> I*G[{0, -I, -I}, x] + I*G[{0, -I, I}, x] - 
   I*G[{0, I, -I}, x] - I*G[{0, I, I}, x], II[{w1, w3, w3}, x_] :> 
  -G[{0, -I, -I}, x] + G[{0, -I, I}, x] + G[{0, I, -I}, x] - G[{0, I, I}, x], 
 II[{w1, w4, w2}, x_] :> G[{0, -1, -I}, x] + G[{0, -1, I}, x] + 
   G[{0, 1, -I}, x] + G[{0, 1, I}, x], II[{w1, w4, w3}, x_] :> 
  I*G[{0, -1, -I}, x] - I*G[{0, -1, I}, x] + I*G[{0, 1, -I}, x] - 
   I*G[{0, 1, I}, x], II[{w1, w4, w4}, x_] :> 
  G[{0, -1, -1}, x] + G[{0, -1, 1}, x] + G[{0, 1, -1}, x] + G[{0, 1, 1}, x], 
 II[{w2, w1, w2}, x_] :> G[{-I, 0, -I}, x] + G[{-I, 0, I}, x] + 
   G[{I, 0, -I}, x] + G[{I, 0, I}, x], II[{w2, w1, w3}, x_] :> 
  I*G[{-I, 0, -I}, x] - I*G[{-I, 0, I}, x] + I*G[{I, 0, -I}, x] - 
   I*G[{I, 0, I}, x], II[{w2, w1, w4}, x_] :> 
  G[{-I, 0, -1}, x] + G[{-I, 0, 1}, x] + G[{I, 0, -1}, x] + G[{I, 0, 1}, x], 
 II[{w2, w2, w3}, x_] :> I*G[{-I, -I, -I}, x] - I*G[{-I, -I, I}, x] + 
   I*G[{-I, I, -I}, x] - I*G[{-I, I, I}, x] + I*G[{I, -I, -I}, x] - 
   I*G[{I, -I, I}, x] + I*G[{I, I, -I}, x] - I*G[{I, I, I}, x], 
 II[{w2, w3, w2}, x_] :> I*G[{-I, -I, -I}, x] + I*G[{-I, -I, I}, x] - 
   I*G[{-I, I, -I}, x] - I*G[{-I, I, I}, x] + I*G[{I, -I, -I}, x] + 
   I*G[{I, -I, I}, x] - I*G[{I, I, -I}, x] - I*G[{I, I, I}, x], 
 II[{w2, w4, w3}, x_] :> I*G[{-I, -1, -I}, x] - I*G[{-I, -1, I}, x] + 
   I*G[{-I, 1, -I}, x] - I*G[{-I, 1, I}, x] + I*G[{I, -1, -I}, x] - 
   I*G[{I, -1, I}, x] + I*G[{I, 1, -I}, x] - I*G[{I, 1, I}, x], 
 II[{w3, w1, w2}, x_] :> I*G[{-I, 0, -I}, x] + I*G[{-I, 0, I}, x] - 
   I*G[{I, 0, -I}, x] - I*G[{I, 0, I}, x], II[{w3, w1, w3}, x_] :> 
  -G[{-I, 0, -I}, x] + G[{-I, 0, I}, x] + G[{I, 0, -I}, x] - G[{I, 0, I}, x], 
 II[{w3, w2, w3}, x_] :> -G[{-I, -I, -I}, x] + G[{-I, -I, I}, x] - 
   G[{-I, I, -I}, x] + G[{-I, I, I}, x] + G[{I, -I, -I}, x] - 
   G[{I, -I, I}, x] + G[{I, I, -I}, x] - G[{I, I, I}, x], 
 II[{w3, w3, w2}, x_] :> -G[{-I, -I, -I}, x] - G[{-I, -I, I}, x] + 
   G[{-I, I, -I}, x] + G[{-I, I, I}, x] + G[{I, -I, -I}, x] + 
   G[{I, -I, I}, x] - G[{I, I, -I}, x] - G[{I, I, I}, x], 
 II[{w3, w3, w3}, x_] :> (-I)*G[{-I, -I, -I}, x] + I*G[{-I, -I, I}, x] + 
   I*G[{-I, I, -I}, x] - I*G[{-I, I, I}, x] + I*G[{I, -I, -I}, x] - 
   I*G[{I, -I, I}, x] - I*G[{I, I, -I}, x] + I*G[{I, I, I}, x], 
 II[{w3, w4, w3}, x_] :> -G[{-I, -1, -I}, x] + G[{-I, -1, I}, x] - 
   G[{-I, 1, -I}, x] + G[{-I, 1, I}, x] + G[{I, -1, -I}, x] - 
   G[{I, -1, I}, x] + G[{I, 1, -I}, x] - G[{I, 1, I}, x], 
 II[{w4, w1, w3}, x_] :> I*G[{-1, 0, -I}, x] - I*G[{-1, 0, I}, x] + 
   I*G[{1, 0, -I}, x] - I*G[{1, 0, I}, x], II[{w4, w2, w3}, x_] :> 
  I*G[{-1, -I, -I}, x] - I*G[{-1, -I, I}, x] + I*G[{-1, I, -I}, x] - 
   I*G[{-1, I, I}, x] + I*G[{1, -I, -I}, x] - I*G[{1, -I, I}, x] + 
   I*G[{1, I, -I}, x] - I*G[{1, I, I}, x], II[{w4, w3, w2}, x_] :> 
  I*G[{-1, -I, -I}, x] + I*G[{-1, -I, I}, x] - I*G[{-1, I, -I}, x] - 
   I*G[{-1, I, I}, x] + I*G[{1, -I, -I}, x] + I*G[{1, -I, I}, x] - 
   I*G[{1, I, -I}, x] - I*G[{1, I, I}, x], II[{w4, w4, w3}, x_] :> 
  I*G[{-1, -1, -I}, x] - I*G[{-1, -1, I}, x] + I*G[{-1, 1, -I}, x] - 
   I*G[{-1, 1, I}, x] + I*G[{1, -1, -I}, x] - I*G[{1, -1, I}, x] + 
   I*G[{1, 1, -I}, x] - I*G[{1, 1, I}, x], II[{w1, w1, w2, w3}, x_] :> 
  I*G[{0, 0, -I, -I}, x] - I*G[{0, 0, -I, I}, x] + I*G[{0, 0, I, -I}, x] - 
   I*G[{0, 0, I, I}, x], II[{w1, w1, w4, w3}, x_] :> 
  I*G[{0, 0, -1, -I}, x] - I*G[{0, 0, -1, I}, x] + I*G[{0, 0, 1, -I}, x] - 
   I*G[{0, 0, 1, I}, x], II[{w1, w2, w1, w3}, x_] :> 
  I*G[{0, -I, 0, -I}, x] - I*G[{0, -I, 0, I}, x] + I*G[{0, I, 0, -I}, x] - 
   I*G[{0, I, 0, I}, x], II[{w1, w2, w2, w3}, x_] :> 
  I*G[{0, -I, -I, -I}, x] - I*G[{0, -I, -I, I}, x] + I*G[{0, -I, I, -I}, x] - 
   I*G[{0, -I, I, I}, x] + I*G[{0, I, -I, -I}, x] - I*G[{0, I, -I, I}, x] + 
   I*G[{0, I, I, -I}, x] - I*G[{0, I, I, I}, x], 
 II[{w1, w2, w3, w2}, x_] :> I*G[{0, -I, -I, -I}, x] + 
   I*G[{0, -I, -I, I}, x] - I*G[{0, -I, I, -I}, x] - I*G[{0, -I, I, I}, x] + 
   I*G[{0, I, -I, -I}, x] + I*G[{0, I, -I, I}, x] - I*G[{0, I, I, -I}, x] - 
   I*G[{0, I, I, I}, x], II[{w1, w2, w4, w3}, x_] :> 
  I*G[{0, -I, -1, -I}, x] - I*G[{0, -I, -1, I}, x] + I*G[{0, -I, 1, -I}, x] - 
   I*G[{0, -I, 1, I}, x] + I*G[{0, I, -1, -I}, x] - I*G[{0, I, -1, I}, x] + 
   I*G[{0, I, 1, -I}, x] - I*G[{0, I, 1, I}, x], 
 II[{w1, w3, w1, w3}, x_] :> -G[{0, -I, 0, -I}, x] + G[{0, -I, 0, I}, x] + 
   G[{0, I, 0, -I}, x] - G[{0, I, 0, I}, x], II[{w1, w3, w3, w3}, x_] :> 
  (-I)*G[{0, -I, -I, -I}, x] + I*G[{0, -I, -I, I}, x] + 
   I*G[{0, -I, I, -I}, x] - I*G[{0, -I, I, I}, x] + I*G[{0, I, -I, -I}, x] - 
   I*G[{0, I, -I, I}, x] - I*G[{0, I, I, -I}, x] + I*G[{0, I, I, I}, x], 
 II[{w1, w3, w4, w3}, x_] :> -G[{0, -I, -1, -I}, x] + G[{0, -I, -1, I}, x] - 
   G[{0, -I, 1, -I}, x] + G[{0, -I, 1, I}, x] + G[{0, I, -1, -I}, x] - 
   G[{0, I, -1, I}, x] + G[{0, I, 1, -I}, x] - G[{0, I, 1, I}, x], 
 II[{w1, w4, w1, w3}, x_] :> I*G[{0, -1, 0, -I}, x] - I*G[{0, -1, 0, I}, x] + 
   I*G[{0, 1, 0, -I}, x] - I*G[{0, 1, 0, I}, x], 
 II[{w1, w4, w2, w3}, x_] :> I*G[{0, -1, -I, -I}, x] - 
   I*G[{0, -1, -I, I}, x] + I*G[{0, -1, I, -I}, x] - I*G[{0, -1, I, I}, x] + 
   I*G[{0, 1, -I, -I}, x] - I*G[{0, 1, -I, I}, x] + I*G[{0, 1, I, -I}, x] - 
   I*G[{0, 1, I, I}, x], II[{w1, w4, w3, w2}, x_] :> 
  I*G[{0, -1, -I, -I}, x] + I*G[{0, -1, -I, I}, x] - I*G[{0, -1, I, -I}, x] - 
   I*G[{0, -1, I, I}, x] + I*G[{0, 1, -I, -I}, x] + I*G[{0, 1, -I, I}, x] - 
   I*G[{0, 1, I, -I}, x] - I*G[{0, 1, I, I}, x], 
 II[{w1, w4, w4, w3}, x_] :> I*G[{0, -1, -1, -I}, x] - 
   I*G[{0, -1, -1, I}, x] + I*G[{0, -1, 1, -I}, x] - I*G[{0, -1, 1, I}, x] + 
   I*G[{0, 1, -1, -I}, x] - I*G[{0, 1, -1, I}, x] + I*G[{0, 1, 1, -I}, x] - 
   I*G[{0, 1, 1, I}, x], II[{w2, w1, w1, w3}, x_] :> 
  I*G[{-I, 0, 0, -I}, x] - I*G[{-I, 0, 0, I}, x] + I*G[{I, 0, 0, -I}, x] - 
   I*G[{I, 0, 0, I}, x], II[{w2, w1, w2, w3}, x_] :> 
  I*G[{-I, 0, -I, -I}, x] - I*G[{-I, 0, -I, I}, x] + I*G[{-I, 0, I, -I}, x] - 
   I*G[{-I, 0, I, I}, x] + I*G[{I, 0, -I, -I}, x] - I*G[{I, 0, -I, I}, x] + 
   I*G[{I, 0, I, -I}, x] - I*G[{I, 0, I, I}, x], 
 II[{w2, w1, w3, w2}, x_] :> I*G[{-I, 0, -I, -I}, x] + 
   I*G[{-I, 0, -I, I}, x] - I*G[{-I, 0, I, -I}, x] - I*G[{-I, 0, I, I}, x] + 
   I*G[{I, 0, -I, -I}, x] + I*G[{I, 0, -I, I}, x] - I*G[{I, 0, I, -I}, x] - 
   I*G[{I, 0, I, I}, x], II[{w2, w1, w4, w3}, x_] :> 
  I*G[{-I, 0, -1, -I}, x] - I*G[{-I, 0, -1, I}, x] + I*G[{-I, 0, 1, -I}, x] - 
   I*G[{-I, 0, 1, I}, x] + I*G[{I, 0, -1, -I}, x] - I*G[{I, 0, -1, I}, x] + 
   I*G[{I, 0, 1, -I}, x] - I*G[{I, 0, 1, I}, x], 
 II[{w3, w1, w1, w3}, x_] :> -G[{-I, 0, 0, -I}, x] + G[{-I, 0, 0, I}, x] + 
   G[{I, 0, 0, -I}, x] - G[{I, 0, 0, I}, x], II[{w3, w1, w3, w2}, x_] :> 
  -G[{-I, 0, -I, -I}, x] - G[{-I, 0, -I, I}, x] + G[{-I, 0, I, -I}, x] + 
   G[{-I, 0, I, I}, x] + G[{I, 0, -I, -I}, x] + G[{I, 0, -I, I}, x] - 
   G[{I, 0, I, -I}, x] - G[{I, 0, I, I}, x], II[{w3, w1, w4, w3}, x_] :> 
  -G[{-I, 0, -1, -I}, x] + G[{-I, 0, -1, I}, x] - G[{-I, 0, 1, -I}, x] + 
   G[{-I, 0, 1, I}, x] + G[{I, 0, -1, -I}, x] - G[{I, 0, -1, I}, x] + 
   G[{I, 0, 1, -I}, x] - G[{I, 0, 1, I}, x], II[{w3, w4, w1, w3}, x_] :> 
  -G[{-I, -1, 0, -I}, x] + G[{-I, -1, 0, I}, x] - G[{-I, 1, 0, -I}, x] + 
   G[{-I, 1, 0, I}, x] + G[{I, -1, 0, -I}, x] - G[{I, -1, 0, I}, x] + 
   G[{I, 1, 0, -I}, x] - G[{I, 1, 0, I}, x], II[{w3, w4, w3, w2}, x_] :> 
  -G[{-I, -1, -I, -I}, x] - G[{-I, -1, -I, I}, x] + G[{-I, -1, I, -I}, x] + 
   G[{-I, -1, I, I}, x] - G[{-I, 1, -I, -I}, x] - G[{-I, 1, -I, I}, x] + 
   G[{-I, 1, I, -I}, x] + G[{-I, 1, I, I}, x] + G[{I, -1, -I, -I}, x] + 
   G[{I, -1, -I, I}, x] - G[{I, -1, I, -I}, x] - G[{I, -1, I, I}, x] + 
   G[{I, 1, -I, -I}, x] + G[{I, 1, -I, I}, x] - G[{I, 1, I, -I}, x] - 
   G[{I, 1, I, I}, x]}


==> anc/IItoGz <==
{II[{w1}, x] -> -G[{-I}, z] + G[{I}, z], 
 II[{w2}, x] -> G[{-1}, z] - 2*G[{-I}, z] + G[{1}, z] + Log[2], 
 II[{w3}, x] -> Pi/2 + I*G[{-1}, z] - I*G[{1}, z], 
 II[{w4}, x] -> G[{0}, z] - 2*G[{-I}, z] + Log[2], 
 II[{w1, w2}, x] -> Pi^2/24 - G[{-I, -1}, z] + 2*G[{-I, -I}, z] - 
   G[{-I, 1}, z] + G[{I, -1}, z] - 2*G[{I, -I}, z] + G[{I, 1}, z] - 
   G[{-I}, z]*Log[2] + G[{I}, z]*Log[2], II[{w1, w3}, x] -> 
  2*Catalan - (Pi*G[{-I}, z])/2 + (Pi*G[{I}, z])/2 - I*G[{-I, -1}, z] + 
   I*G[{-I, 1}, z] + I*G[{I, -1}, z] - I*G[{I, 1}, z], 
 II[{w1, w4}, x] -> -1/12*Pi^2 - G[{-I, 0}, z] + 2*G[{-I, -I}, z] + 
   G[{I, 0}, z] - 2*G[{I, -I}, z] - G[{-I}, z]*Log[2] + G[{I}, z]*Log[2], 
 II[{w2, w2}, x] -> G[{1}, z]^2/2 + G[{-1, -1}, z] - 2*G[{-1, -I}, z] - 
   2*G[{-I, -1}, z] + 4*G[{-I, -I}, z] - 2*G[{-I}, z]*Log[2] + Log[2]^2/2 + 
   G[{1}, z]*(-2*G[{-I}, z] + Log[2]) + G[{-1}, z]*(G[{1}, z] + Log[2]), 
 II[{w2, w3}, x] -> 2*Catalan - Pi*G[{-I}, z] + 
   G[{-1}, z]*(Pi/2 + I*G[{1}, z]) + (Pi*G[{1}, z])/2 - (I/2)*G[{1}, z]^2 + 
   I*G[{-1, -1}, z] - (2*I)*G[{-1, 1}, z] - (2*I)*G[{-I, -1}, z] + 
   (2*I)*G[{-I, 1}, z] - (Pi*Log[2])/2, II[{w2, w4}, x] -> 
  -1/12*Pi^2 + G[{0}, z]*G[{1}, z] + G[{-1, 0}, z] - 2*G[{-1, -I}, z] - 
   G[{0, 1}, z] - 2*G[{-I, 0}, z] + 4*G[{-I, -I}, z] + 2*G[{-I, 1}, z] + 
   G[{-1}, z]*Log[2] - 2*G[{-I}, z]*Log[2] + Log[2]^2/2 + 
   G[{1}, z]*(-2*G[{-I}, z] + Log[2]), II[{w3, w2}, x] -> 
  -2*Catalan - (I/2)*G[{1}, z]^2 + I*G[{-1, -1}, z] - (2*I)*G[{-1, -I}, z] + 
   (2*I)*G[{-1, 1}, z] - (2*I)*G[{-I, 1}, z] + 
   G[{1}, z]*((2*I)*G[{-I}, z] - I*Log[2]) + 
   G[{-1}, z]*((-I)*G[{1}, z] + I*Log[2]) + Pi*Log[2], 
 II[{w3, w3}, x] -> Pi^2/8 - (I/2)*Pi*G[{1}, z] - G[{1}, z]^2/2 + 
   G[{-1}, z]*((I/2)*Pi + G[{1}, z]) - G[{-1, -1}, z], 
 II[{w3, w4}, x] -> -2*Catalan - I*G[{0}, z]*G[{1}, z] + I*G[{-1, 0}, z] - 
   (2*I)*G[{-1, -I}, z] + I*G[{0, 1}, z] - (2*I)*G[{-I, 1}, z] + 
   G[{1}, z]*((2*I)*G[{-I}, z] - I*Log[2]) + (Pi/2 + I*G[{-1}, z])*Log[2], 
 II[{w4, w2}, x] -> Pi^2/12 + G[{0, -1}, z] - 2*G[{0, -I}, z] + 
   G[{0, 1}, z] - 2*G[{-I, -1}, z] + 4*G[{-I, -I}, z] - 2*G[{-I, 1}, z] + 
   G[{0}, z]*Log[2] - 2*G[{-I}, z]*Log[2] + Log[2]^2/2, 
 II[{w4, w3}, x] -> 2*Catalan + (Pi*G[{0}, z])/2 - Pi*G[{-I}, z] + 
   I*G[{0, -1}, z] - I*G[{0, 1}, z] - (2*I)*G[{-I, -1}, z] + 
   (2*I)*G[{-I, 1}, z], II[{w4, w4}, x] -> G[{0, 0}, z] - 2*G[{0, -I}, z] - 
   2*G[{-I, 0}, z] + 4*G[{-I, -I}, z] + G[{0}, z]*Log[2] - 
   2*G[{-I}, z]*Log[2] + Log[2]^2/2, II[{w1, w1, w3}, x] -> 
  Pi^3/16 - 2*Catalan*G[{-I}, z] + 2*Catalan*G[{I}, z] + 
   (Pi*G[{-I, -I}, z])/2 - (Pi*G[{-I, I}, z])/2 - (Pi*G[{I, -I}, z])/2 + 
   (Pi*G[{I, I}, z])/2 + I*G[{-I, -I, -1}, z] - I*G[{-I, -I, 1}, z] - 
   I*G[{-I, I, -1}, z] + I*G[{-I, I, 1}, z] - I*G[{I, -I, -1}, z] + 
   I*G[{I, -I, 1}, z] + I*G[{I, I, -1}, z] - I*G[{I, I, 1}, z], 
 II[{w1, w1, w4}, x] -> (Pi^2*G[{-I}, z])/12 - (Pi^2*G[{I}, z])/12 + 
   G[{-I, -I, 0}, z] - 2*G[{-I, -I, -I}, z] - G[{-I, I, 0}, z] + 
   2*G[{-I, I, -I}, z] - G[{I, -I, 0}, z] + 2*G[{I, -I, -I}, z] + 
   G[{I, I, 0}, z] - 2*G[{I, I, -I}, z] + G[{-I, -I}, z]*Log[2] + 
   (-G[{-I, I}, z] - G[{I, -I}, z] + G[{I, I}, z])*Log[2] - Zeta[3]/4, 
 II[{w1, w2, w2}, x] -> -G[{-I, -1, -1}, z] + 2*G[{-I, -1, -I}, z] - 
   G[{-I, -1, 1}, z] + 2*G[{-I, -I, -1}, z] - 4*G[{-I, -I, -I}, z] + 
   2*G[{-I, -I, 1}, z] - G[{-I, 1, -1}, z] + 2*G[{-I, 1, -I}, z] - 
   G[{-I, 1, 1}, z] + G[{I, -1, -1}, z] - 2*G[{I, -1, -I}, z] + 
   G[{I, -1, 1}, z] - 2*G[{I, -I, -1}, z] + 4*G[{I, -I, -I}, z] - 
   2*G[{I, -I, 1}, z] + G[{I, 1, -1}, z] - 2*G[{I, 1, -I}, z] + 
   G[{I, 1, 1}, z] - G[{-I, -1}, z]*Log[2] + 
   (2*G[{-I, -I}, z] - G[{-I, 1}, z] + G[{I, -1}, z] - 2*G[{I, -I}, z] + 
     G[{I, 1}, z])*Log[2] + (-1/2*G[{-I}, z] + G[{I}, z]/2)*Log[2]^2 + 
   Zeta[3]/16, II[{w1, w2, w3}, x] -> -1/2*(Pi*G[{-I, -1}, z]) + 
   Pi*G[{-I, -I}, z] - (Pi*G[{-I, 1}, z])/2 + (Pi*G[{I, -1}, z])/2 - 
   Pi*G[{I, -I}, z] + (Pi*G[{I, 1}, z])/2 - I*G[{-I, -1, -1}, z] + 
   I*G[{-I, -1, 1}, z] + (2*I)*G[{-I, -I, -1}, z] - (2*I)*G[{-I, -I, 1}, z] - 
   I*G[{-I, 1, -1}, z] + I*G[{-I, 1, 1}, z] + I*G[{I, -1, -1}, z] - 
   I*G[{I, -1, 1}, z] - (2*I)*G[{I, -I, -1}, z] + (2*I)*G[{I, -I, 1}, z] + 
   I*G[{I, 1, -1}, z] - I*G[{I, 1, 1}, z] + 
   (5*Pi^3 + 128*Im[PolyLog[3, 1 - I]])/16 + (Pi*Log[2]^2)/2 + 
   G[{I}, z]*(2*Catalan - (Pi*Log[2])/2) + 
   G[{-I}, z]*(-2*Catalan + (Pi*Log[2])/2), II[{w1, w2, w4}, x] -> 
  -G[{-I, -1, 0}, z] + 2*G[{-I, -1, -I}, z] + 2*G[{-I, -I, 0}, z] - 
   4*G[{-I, -I, -I}, z] - G[{-I, 1, 0}, z] + 2*G[{-I, 1, -I}, z] + 
   G[{I, -1, 0}, z] - 2*G[{I, -1, -I}, z] - 2*G[{I, -I, 0}, z] + 
   4*G[{I, -I, -I}, z] + G[{I, 1, 0}, z] - 2*G[{I, 1, -I}, z] + 
   (Pi^2/8 - G[{-I, -1}, z] + 2*G[{-I, -I}, z] - G[{-I, 1}, z] + 
     G[{I, -1}, z] - 2*G[{I, -I}, z] + G[{I, 1}, z])*Log[2] + 
   G[{-I}, z]*(Pi^2/12 - Log[2]^2/2) + G[{I}, z]*(-1/12*Pi^2 + Log[2]^2/2) - 
   (13*Zeta[3])/16, II[{w1, w3, w2}, x] -> (-I)*G[{-I, -1, -1}, z] + 
   (2*I)*G[{-I, -1, -I}, z] - I*G[{-I, -1, 1}, z] + I*G[{-I, 1, -1}, z] - 
   (2*I)*G[{-I, 1, -I}, z] + I*G[{-I, 1, 1}, z] + I*G[{I, -1, -1}, z] - 
   (2*I)*G[{I, -1, -I}, z] + I*G[{I, -1, 1}, z] - I*G[{I, 1, -1}, z] + 
   (2*I)*G[{I, 1, -I}, z] - I*G[{I, 1, 1}, z] + 
   (-3*Pi^3 - 64*Im[PolyLog[3, 1 - I]])/16 + 
   (2*Catalan - I*G[{-I, -1}, z] + I*G[{-I, 1}, z] + I*G[{I, -1}, z] - 
     I*G[{I, 1}, z])*Log[2] - (Pi*Log[2]^2)/4 + 
   G[{-I}, z]*(2*Catalan - Pi*Log[2]) + G[{I}, z]*(-2*Catalan + Pi*Log[2]), 
 II[{w1, w3, w3}, x] -> -1/8*(Pi^2*G[{-I}, z]) + (Pi^2*G[{I}, z])/8 - 
   (I/2)*Pi*G[{-I, -1}, z] + (I/2)*Pi*G[{-I, 1}, z] + 
   (I/2)*Pi*G[{I, -1}, z] - (I/2)*Pi*G[{I, 1}, z] + G[{-I, -1, -1}, z] - 
   G[{-I, -1, 1}, z] - G[{-I, 1, -1}, z] + G[{-I, 1, 1}, z] - 
   G[{I, -1, -1}, z] + G[{I, -1, 1}, z] + G[{I, 1, -1}, z] - 
   G[{I, 1, 1}, z] + (4*Catalan*Pi - 7*Zeta[3])/4, 
 II[{w1, w4, w2}, x] -> -G[{-I, 0, -1}, z] + 2*G[{-I, 0, -I}, z] - 
   G[{-I, 0, 1}, z] + 2*G[{-I, -I, -1}, z] - 4*G[{-I, -I, -I}, z] + 
   2*G[{-I, -I, 1}, z] + G[{I, 0, -1}, z] - 2*G[{I, 0, -I}, z] + 
   G[{I, 0, 1}, z] - 2*G[{I, -I, -1}, z] + 4*G[{I, -I, -I}, z] - 
   2*G[{I, -I, 1}, z] + (-1/8*Pi^2 - G[{-I, 0}, z] + 2*G[{-I, -I}, z] + 
     G[{I, 0}, z] - 2*G[{I, -I}, z])*Log[2] + 
   G[{-I}, z]*(-1/12*Pi^2 - Log[2]^2/2) + G[{I}, z]*(Pi^2/12 + Log[2]^2/2) + 
   Zeta[3]/2, II[{w1, w4, w3}, x] -> -2*Catalan*G[{-I}, z] + 
   2*Catalan*G[{I}, z] - (Pi*G[{-I, 0}, z])/2 + Pi*G[{-I, -I}, z] + 
   (Pi*G[{I, 0}, z])/2 - Pi*G[{I, -I}, z] - I*G[{-I, 0, -1}, z] + 
   I*G[{-I, 0, 1}, z] + (2*I)*G[{-I, -I, -1}, z] - (2*I)*G[{-I, -I, 1}, z] + 
   I*G[{I, 0, -1}, z] - I*G[{I, 0, 1}, z] - (2*I)*G[{I, -I, -1}, z] + 
   (2*I)*G[{I, -I, 1}, z] + (Pi^3 + 32*Im[PolyLog[3, 1 - I]])/8 + 
   (Pi*Log[2]^2)/4, II[{w1, w4, w4}, x] -> -G[{-I, 0, 0}, z] + 
   2*G[{-I, 0, -I}, z] + 2*G[{-I, -I, 0}, z] - 4*G[{-I, -I, -I}, z] + 
   G[{I, 0, 0}, z] - 2*G[{I, 0, -I}, z] - 2*G[{I, -I, 0}, z] + 
   4*G[{I, -I, -I}, z] - G[{-I, 0}, z]*Log[2] + 
   (2*G[{-I, -I}, z] + G[{I, 0}, z] - 2*G[{I, -I}, z])*Log[2] + 
   (-1/2*G[{-I}, z] + G[{I}, z]/2)*Log[2]^2 + Zeta[3]/2, 
 II[{w2, w1, w2}, x] -> (Pi^2*G[{-1}, z])/24 - G[{-1, -I, -1}, z] + 
   2*G[{-1, -I, -I}, z] - G[{-1, -I, 1}, z] + G[{-1, I, -1}, z] - 
   2*G[{-1, I, -I}, z] + G[{-1, I, 1}, z] + G[{-I, -1, 1}, z] + 
   2*G[{-I, -I, -1}, z] - 4*G[{-I, -I, -I}, z] - 2*G[{-I, I, -1}, z] + 
   4*G[{-I, I, -I}, z] - 2*G[{-I, I, 1}, z] + G[{-I, 1, -1}, z] - 
   2*G[{-I, 1, -I}, z] + 2*G[{-I, 1, 1}, z] - G[{I, -1, 1}, z] + 
   2*G[{I, -I, 1}, z] - G[{I, 1, -1}, z] + 2*G[{I, 1, -I}, z] - 
   2*G[{I, 1, 1}, z] + 2*G[{-I, -I}, z]*Log[2] + 
   (Pi^2/24 - G[{-1, -I}, z] + G[{-1, I}, z] - 2*G[{-I, I}, z])*Log[2] + 
   G[{-I, 1}, z]*Log[2] - G[{I, 1}, z]*Log[2] + 
   G[{1}, z]*(Pi^2/24 - G[{-I, -1}, z] + 2*G[{-I, -I}, z] - G[{-I, 1}, z] + 
     G[{I, -1}, z] - 2*G[{I, -I}, z] + G[{I, 1}, z] + G[{I}, z]*Log[2]) + 
   G[{-I}, z]*(-1/12*Pi^2 - G[{1}, z]*Log[2]) - Zeta[3]/8, 
 II[{w2, w1, w3}, x] -> 2*Catalan*G[{-1}, z] + 
   G[{-I}, z]*(-4*Catalan - (Pi*G[{1}, z])/2) - (Pi*G[{-1, -I}, z])/2 + 
   (Pi*G[{-1, I}, z])/2 + Pi*G[{-I, -I}, z] - Pi*G[{-I, I}, z] + 
   (Pi*G[{-I, 1}, z])/2 + G[{1}, z]*(2*Catalan + (Pi*G[{I}, z])/2 - 
     I*G[{-I, -1}, z] + I*G[{-I, 1}, z] + I*G[{I, -1}, z] - I*G[{I, 1}, z]) - 
   (Pi*G[{I, 1}, z])/2 - I*G[{-1, -I, -1}, z] + I*G[{-1, -I, 1}, z] + 
   I*G[{-1, I, -1}, z] - I*G[{-1, I, 1}, z] + I*G[{-I, -1, 1}, z] + 
   (2*I)*G[{-I, -I, -1}, z] - (2*I)*G[{-I, -I, 1}, z] - 
   (2*I)*G[{-I, I, -1}, z] + (2*I)*G[{-I, I, 1}, z] + I*G[{-I, 1, -1}, z] - 
   (2*I)*G[{-I, 1, 1}, z] - I*G[{I, -1, 1}, z] - I*G[{I, 1, -1}, z] + 
   (2*I)*G[{I, 1, 1}, z] + (-Pi^3 - 32*Im[PolyLog[3, 1 - I]])/8 - 
   (Pi*Log[2]^2)/4, II[{w2, w1, w4}, x] -> -1/12*(Pi^2*G[{-1}, z]) - 
   G[{-1, -I, 0}, z] + 2*G[{-1, -I, -I}, z] + G[{-1, I, 0}, z] - 
   2*G[{-1, I, -I}, z] + G[{-I, 0, 1}, z] + 2*G[{-I, -I, 0}, z] - 
   4*G[{-I, -I, -I}, z] - 2*G[{-I, -I, 1}, z] - 2*G[{-I, I, 0}, z] + 
   4*G[{-I, I, -I}, z] + G[{-I, 1, 0}, z] - 2*G[{-I, 1, -I}, z] - 
   G[{I, 0, 1}, z] + 2*G[{I, -I, 1}, z] - G[{I, 1, 0}, z] + 
   2*G[{I, 1, -I}, z] + 2*G[{-I, -I}, z]*Log[2] + 
   (-1/12*Pi^2 - G[{-1, -I}, z] + G[{-1, I}, z] - 2*G[{-I, I}, z] + 
     G[{-I, 1}, z] - G[{I, 1}, z])*Log[2] + 
   G[{1}, z]*(-1/12*Pi^2 - G[{-I, 0}, z] + 2*G[{-I, -I}, z] + G[{I, 0}, z] - 
     2*G[{I, -I}, z] + G[{I}, z]*Log[2]) + 
   G[{-I}, z]*(Pi^2/6 - G[{1}, z]*Log[2]) + (5*Zeta[3])/16, 
 II[{w2, w2, w3}, x] -> (Pi*G[{1}, z]^2)/4 - (I/6)*G[{1}, z]^3 + 
   (Pi*G[{-1, -1}, z])/2 - Pi*G[{-1, -I}, z] - Pi*G[{-I, -1}, z] + 
   2*Pi*G[{-I, -I}, z] + I*G[{-1, -1, -1}, z] - (2*I)*G[{-1, -1, 1}, z] - 
   (2*I)*G[{-1, -I, -1}, z] + (2*I)*G[{-1, -I, 1}, z] + 
   (2*I)*G[{-1, 1, 1}, z] - (2*I)*G[{-I, -1, -1}, z] + 
   (4*I)*G[{-I, -1, 1}, z] + (4*I)*G[{-I, -I, -1}, z] - 
   (4*I)*G[{-I, -I, 1}, z] - (2*I)*G[{-I, 1, 1}, z] + 
   (7*Pi^3 + 192*Im[PolyLog[3, 1 - I]])/48 + (Pi*Log[2]^2)/2 + 
   G[{-1}, z]*(2*Catalan + (Pi*G[{1}, z])/2 + (I/2)*G[{1}, z]^2 - 
     (Pi*Log[2])/2) + G[{1}, z]*(2*Catalan + I*G[{-1, -1}, z] - 
     (2*I)*G[{-1, 1}, z] - (2*I)*G[{-I, -1}, z] + (2*I)*G[{-I, 1}, z] - 
     (Pi*Log[2])/2) + G[{-I}, z]*(-4*Catalan - Pi*G[{1}, z] + Pi*Log[2]), 
 II[{w2, w3, w2}, x] -> (-1/6*I)*G[{1}, z]^3 + I*G[{-1, -1, -1}, z] - 
   (2*I)*G[{-1, -1, -I}, z] + (2*I)*G[{-1, -I, 1}, z] - 
   (2*I)*G[{-1, 1, -1}, z] + (4*I)*G[{-1, 1, -I}, z] - 
   (4*I)*G[{-1, 1, 1}, z] - (2*I)*G[{-I, -1, -1}, z] + 
   (4*I)*G[{-I, -1, -I}, z] - (2*I)*G[{-I, -1, 1}, z] + 
   (2*I)*G[{-I, 1, -1}, z] - (4*I)*G[{-I, 1, -I}, z] + 
   (4*I)*G[{-I, 1, 1}, z] + (-7*Pi^3 - 192*Im[PolyLog[3, 1 - I]])/24 - 
   (I/2)*G[{1}, z]^2*Log[2] + I*G[{-1, -1}, z]*Log[2] - 
   (2*I)*G[{-1, 1}, z]*Log[2] + (2*Catalan - (2*I)*G[{-I, -1}, z])*Log[2] + 
   (2*I)*G[{-I, 1}, z]*Log[2] - (3*Pi*Log[2]^2)/2 + 
   G[{-I}, z]*(4*Catalan + I*G[{1}, z]^2 - 2*Pi*Log[2]) + 
   G[{1}, z]*(-2*Catalan + I*G[{-1, -1}, z] - (2*I)*G[{-1, -I}, z] + 
     (2*I)*G[{-1, 1}, z] - (2*I)*G[{-I, 1}, z] + Pi*Log[2]) + 
   G[{-1}, z]*(-2*Catalan - (I/2)*G[{1}, z]^2 + Pi*Log[2] + 
     I*G[{1}, z]*Log[2]), II[{w2, w4, w3}, x] -> 
  -1/48*Pi^3 + 2*Catalan*G[{-1}, z] + 
   G[{-I}, z]*(-4*Catalan - Pi*G[{1}, z]) + (Pi*G[{-1, 0}, z])/2 - 
   Pi*G[{-1, -I}, z] - (Pi*G[{0, 1}, z])/2 - Pi*G[{-I, 0}, z] + 
   2*Pi*G[{-I, -I}, z] + G[{1}, z]*(2*Catalan + (Pi*G[{0}, z])/2 + 
     I*G[{0, -1}, z] - I*G[{0, 1}, z] - (2*I)*G[{-I, -1}, z] + 
     (2*I)*G[{-I, 1}, z]) + Pi*G[{-I, 1}, z] + I*G[{-1, 0, -1}, z] - 
   I*G[{-1, 0, 1}, z] - (2*I)*G[{-1, -I, -1}, z] + (2*I)*G[{-1, -I, 1}, z] - 
   I*G[{0, -1, 1}, z] - I*G[{0, 1, -1}, z] + (2*I)*G[{0, 1, 1}, z] + 
   (2*I)*G[{-I, -1, 1}, z] - (2*I)*G[{-I, 0, -1}, z] + 
   (2*I)*G[{-I, 0, 1}, z] + (4*I)*G[{-I, -I, -1}, z] - 
   (4*I)*G[{-I, -I, 1}, z] + (2*I)*G[{-I, 1, -1}, z] - 
   (4*I)*G[{-I, 1, 1}, z], II[{w3, w1, w2}, x] -> 
  (I/24)*Pi^2*G[{-1}, z] - I*G[{-1, -I, -1}, z] + (2*I)*G[{-1, -I, -I}, z] - 
   I*G[{-1, -I, 1}, z] + I*G[{-1, I, -1}, z] - (2*I)*G[{-1, I, -I}, z] + 
   I*G[{-1, I, 1}, z] - I*G[{-I, -1, 1}, z] + (2*I)*G[{-I, -I, 1}, z] - 
   I*G[{-I, 1, -1}, z] + (2*I)*G[{-I, 1, -I}, z] - (2*I)*G[{-I, 1, 1}, z] + 
   I*G[{I, -1, 1}, z] - (2*I)*G[{I, -I, 1}, z] + I*G[{I, 1, -1}, z] - 
   (2*I)*G[{I, 1, -I}, z] + (2*I)*G[{I, 1, 1}, z] + 
   (-5*Pi^3 - 192*Im[PolyLog[3, 1 - I]])/48 + I*G[{-I}, z]*G[{1}, z]*Log[2] + 
   (-2*Catalan - I*G[{-1, -I}, z] + I*G[{-1, I}, z])*Log[2] - 
   I*G[{-I, 1}, z]*Log[2] + I*G[{I, 1}, z]*Log[2] - (Pi*Log[2]^2)/4 + 
   G[{1}, z]*((-1/24*I)*Pi^2 + I*G[{-I, -1}, z] - (2*I)*G[{-I, -I}, z] + 
     I*G[{-I, 1}, z] - I*G[{I, -1}, z] + (2*I)*G[{I, -I}, z] - 
     I*G[{I, 1}, z] - I*G[{I}, z]*Log[2]), II[{w3, w1, w3}, x] -> 
  (2*I)*Catalan*G[{-1}, z] + (I/2)*Pi*G[{-I}, z]*G[{1}, z] - 
   (I/2)*Pi*G[{-1, -I}, z] + (I/2)*Pi*G[{-1, I}, z] - 
   (I/2)*Pi*G[{-I, 1}, z] + G[{1}, z]*((-2*I)*Catalan - (I/2)*Pi*G[{I}, z] - 
     G[{-I, -1}, z] + G[{-I, 1}, z] + G[{I, -1}, z] - G[{I, 1}, z]) + 
   (I/2)*Pi*G[{I, 1}, z] + G[{-1, -I, -1}, z] - G[{-1, -I, 1}, z] - 
   G[{-1, I, -1}, z] + G[{-1, I, 1}, z] + G[{-I, -1, 1}, z] + 
   G[{-I, 1, -1}, z] - 2*G[{-I, 1, 1}, z] - G[{I, -1, 1}, z] - 
   G[{I, 1, -1}, z] + 2*G[{I, 1, 1}, z] + (-2*Catalan*Pi + 7*Zeta[3])/2, 
 II[{w3, w2, w3}, x] -> (-1/4*I)*Pi*G[{1}, z]^2 - G[{1}, z]^3/6 + 
   (I/2)*Pi*G[{-1, -1}, z] - I*Pi*G[{-1, -I}, z] + I*Pi*G[{-1, 1}, z] - 
   I*Pi*G[{-I, 1}, z] - G[{-1, -1, -1}, z] + 2*G[{-1, -I, -1}, z] - 
   2*G[{-1, -I, 1}, z] - 2*G[{-1, 1, -1}, z] + 4*G[{-1, 1, 1}, z] + 
   2*G[{-I, -1, 1}, z] + 2*G[{-I, 1, -1}, z] - 4*G[{-I, 1, 1}, z] + 
   G[{-1}, z]*((2*I)*Catalan - (I/2)*Pi*G[{1}, z] + G[{1}, z]^2/2 - 
     (I/2)*Pi*Log[2]) + G[{1}, z]*((-2*I)*Catalan + I*Pi*G[{-I}, z] + 
     G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 2*G[{-I, -1}, z] + 2*G[{-I, 1}, z] + 
     (I/2)*Pi*Log[2]) + (-8*Catalan*Pi + 21*Zeta[3])/8, 
 II[{w3, w3, w2}, x] -> -1/6*G[{1}, z]^3 - G[{-1, -1, -1}, z] + 
   2*G[{-1, -1, -I}, z] - 2*G[{-1, -1, 1}, z] + 2*G[{-1, -I, 1}, z] - 
   2*G[{-1, 1, 1}, z] + 2*G[{-I, 1, 1}, z] + 
   G[{1}, z]^2*(G[{-I}, z] - Log[2]/2) + (Pi^2*Log[2])/4 - 
   G[{-1, -1}, z]*Log[2] + G[{1}, z]*((2*I)*Catalan + G[{-1, -1}, z] - 
     2*G[{-1, -I}, z] + 2*G[{-1, 1}, z] - 2*G[{-I, 1}, z] - I*Pi*Log[2]) + 
   G[{-1}, z]*((-2*I)*Catalan - G[{1}, z]^2/2 + I*Pi*Log[2] + 
     G[{1}, z]*Log[2]) - (21*Zeta[3])/16, II[{w3, w3, w3}, x] -> 
  Pi^3/48 - (Pi*G[{1}, z]^2)/4 + (I/6)*G[{1}, z]^3 + 
   G[{-1}, z]*((I/8)*Pi^2 + (Pi*G[{1}, z])/2 - (I/2)*G[{1}, z]^2) + 
   G[{1}, z]*((-1/8*I)*Pi^2 + I*G[{-1, -1}, z]) - (Pi*G[{-1, -1}, z])/2 - 
   I*G[{-1, -1, -1}, z], II[{w3, w4, w3}, x] -> 
  (2*I)*Catalan*G[{-1}, z] + (I/2)*Pi*G[{-1, 0}, z] - I*Pi*G[{-1, -I}, z] + 
   (I/2)*Pi*G[{0, 1}, z] - I*Pi*G[{-I, 1}, z] + 
   G[{1}, z]*((-2*I)*Catalan - (I/2)*Pi*G[{0}, z] + I*Pi*G[{-I}, z] + 
     G[{0, -1}, z] - G[{0, 1}, z] - 2*G[{-I, -1}, z] + 2*G[{-I, 1}, z]) - 
   G[{-1, 0, -1}, z] + G[{-1, 0, 1}, z] + 2*G[{-1, -I, -1}, z] - 
   2*G[{-1, -I, 1}, z] - G[{0, -1, 1}, z] - G[{0, 1, -1}, z] + 
   2*G[{0, 1, 1}, z] + 2*G[{-I, -1, 1}, z] + 2*G[{-I, 1, -1}, z] - 
   4*G[{-I, 1, 1}, z] + (-4*Catalan*Pi + 7*Zeta[3])/4, 
 II[{w4, w1, w3}, x] -> 2*Catalan*G[{0}, z] - 4*Catalan*G[{-I}, z] - 
   (Pi*G[{0, -I}, z])/2 + (Pi*G[{0, I}, z])/2 + Pi*G[{-I, -I}, z] - 
   Pi*G[{-I, I}, z] - I*G[{0, -I, -1}, z] + I*G[{0, -I, 1}, z] + 
   I*G[{0, I, -1}, z] - I*G[{0, I, 1}, z] + (2*I)*G[{-I, -I, -1}, z] - 
   (2*I)*G[{-I, -I, 1}, z] - (2*I)*G[{-I, I, -1}, z] + 
   (2*I)*G[{-I, I, 1}, z] + (-3*Pi^3 - 128*Im[PolyLog[3, 1 - I]])/16 - 
   2*Catalan*Log[2] - (Pi*Log[2]^2)/2, II[{w4, w2, w3}, x] -> 
  Pi^3/12 + (Pi*G[{0, -1}, z])/2 - Pi*G[{0, -I}, z] + (Pi*G[{0, 1}, z])/2 - 
   Pi*G[{-I, -1}, z] + 2*Pi*G[{-I, -I}, z] - Pi*G[{-I, 1}, z] + 
   I*G[{0, -1, -1}, z] - I*G[{0, -1, 1}, z] - (2*I)*G[{0, -I, -1}, z] + 
   (2*I)*G[{0, -I, 1}, z] + I*G[{0, 1, -1}, z] - I*G[{0, 1, 1}, z] - 
   (2*I)*G[{-I, -1, -1}, z] + (2*I)*G[{-I, -1, 1}, z] + 
   (4*I)*G[{-I, -I, -1}, z] - (4*I)*G[{-I, -I, 1}, z] - 
   (2*I)*G[{-I, 1, -1}, z] + (2*I)*G[{-I, 1, 1}, z] - 2*Catalan*Log[2] + 
   G[{0}, z]*(2*Catalan - (Pi*Log[2])/2) + 
   G[{-I}, z]*(-4*Catalan + Pi*Log[2]), II[{w4, w3, w2}, x] -> 
  -1/16*Pi^3 + I*G[{0, -1, -1}, z] - (2*I)*G[{0, -1, -I}, z] + 
   I*G[{0, -1, 1}, z] - I*G[{0, 1, -1}, z] + (2*I)*G[{0, 1, -I}, z] - 
   I*G[{0, 1, 1}, z] - (2*I)*G[{-I, -1, -1}, z] + (4*I)*G[{-I, -1, -I}, z] - 
   (2*I)*G[{-I, -1, 1}, z] + (2*I)*G[{-I, 1, -1}, z] - 
   (4*I)*G[{-I, 1, -I}, z] + (2*I)*G[{-I, 1, 1}, z] + 
   (4*Catalan + I*G[{0, -1}, z] - I*G[{0, 1}, z] - (2*I)*G[{-I, -1}, z] + 
     (2*I)*G[{-I, 1}, z])*Log[2] + G[{-I}, z]*(4*Catalan - 2*Pi*Log[2]) + 
   G[{0}, z]*(-2*Catalan + Pi*Log[2]), II[{w4, w4, w3}, x] -> 
  2*Catalan*G[{0}, z] - 4*Catalan*G[{-I}, z] + (Pi*G[{0, 0}, z])/2 - 
   Pi*G[{0, -I}, z] - Pi*G[{-I, 0}, z] + 2*Pi*G[{-I, -I}, z] + 
   I*G[{0, 0, -1}, z] - I*G[{0, 0, 1}, z] - (2*I)*G[{0, -I, -1}, z] + 
   (2*I)*G[{0, -I, 1}, z] - (2*I)*G[{-I, 0, -1}, z] + 
   (2*I)*G[{-I, 0, 1}, z] + (4*I)*G[{-I, -I, -1}, z] - 
   (4*I)*G[{-I, -I, 1}, z] + (-Pi^3 - 64*Im[PolyLog[3, 1 - I]])/16 - 
   2*Catalan*Log[2] - (Pi*Log[2]^2)/4, II[{w1, w1, w2, w3}, x] -> 
  (Pi*G[{-I, -I, -1}, z])/2 - Pi*G[{-I, -I, -I}, z] + 
   (Pi*G[{-I, -I, 1}, z])/2 - (Pi*G[{-I, I, -1}, z])/2 + 
   Pi*G[{-I, I, -I}, z] - (Pi*G[{-I, I, 1}, z])/2 - 
   (Pi*G[{I, -I, -1}, z])/2 + Pi*G[{I, -I, -I}, z] - 
   (Pi*G[{I, -I, 1}, z])/2 + (Pi*G[{I, I, -1}, z])/2 - Pi*G[{I, I, -I}, z] + 
   (Pi*G[{I, I, 1}, z])/2 + I*G[{-I, -I, -1, -1}, z] - 
   I*G[{-I, -I, -1, 1}, z] - (2*I)*G[{-I, -I, -I, -1}, z] + 
   (2*I)*G[{-I, -I, -I, 1}, z] + I*G[{-I, -I, 1, -1}, z] - 
   I*G[{-I, -I, 1, 1}, z] - I*G[{-I, I, -1, -1}, z] + 
   I*G[{-I, I, -1, 1}, z] + (2*I)*G[{-I, I, -I, -1}, z] - 
   (2*I)*G[{-I, I, -I, 1}, z] - I*G[{-I, I, 1, -1}, z] + 
   I*G[{-I, I, 1, 1}, z] - I*G[{I, -I, -1, -1}, z] + I*G[{I, -I, -1, 1}, z] + 
   (2*I)*G[{I, -I, -I, -1}, z] - (2*I)*G[{I, -I, -I, 1}, z] - 
   I*G[{I, -I, 1, -1}, z] + I*G[{I, -I, 1, 1}, z] + I*G[{I, I, -1, -1}, z] - 
   I*G[{I, I, -1, 1}, z] - (2*I)*G[{I, I, -I, -1}, z] + 
   (2*I)*G[{I, I, -I, 1}, z] + I*G[{I, I, 1, -1}, z] - I*G[{I, I, 1, 1}, z] - 
   (Pi^3*Log[2])/8 + G[{-I, -I}, z]*(2*Catalan - (Pi*Log[2])/2) + 
   G[{I, I}, z]*(2*Catalan - (Pi*Log[2])/2) + 
   G[{-I, I}, z]*(-2*Catalan + (Pi*Log[2])/2) + 
   G[{I, -I}, z]*(-2*Catalan + (Pi*Log[2])/2) + 
   G[{-I}, z]*((-5*Pi^3 - 128*Im[PolyLog[3, 1 - I]])/16 - (Pi*Log[2]^2)/2) + 
   G[{I}, z]*((5*Pi^3 + 128*Im[PolyLog[3, 1 - I]])/16 + (Pi*Log[2]^2)/2) + 
   (64*Im[PolyLog[4, I]] + 7*Pi*Zeta[3])/32, II[{w1, w1, w4, w3}, x] -> 
  2*Catalan*G[{-I, -I}, z] - 2*Catalan*G[{-I, I}, z] - 
   2*Catalan*G[{I, -I}, z] + 2*Catalan*G[{I, I}, z] + 
   (Pi*G[{-I, -I, 0}, z])/2 - Pi*G[{-I, -I, -I}, z] - 
   (Pi*G[{-I, I, 0}, z])/2 + Pi*G[{-I, I, -I}, z] - (Pi*G[{I, -I, 0}, z])/2 + 
   Pi*G[{I, -I, -I}, z] + (Pi*G[{I, I, 0}, z])/2 - Pi*G[{I, I, -I}, z] + 
   I*G[{-I, -I, 0, -1}, z] - I*G[{-I, -I, 0, 1}, z] - 
   (2*I)*G[{-I, -I, -I, -1}, z] + (2*I)*G[{-I, -I, -I, 1}, z] - 
   I*G[{-I, I, 0, -1}, z] + I*G[{-I, I, 0, 1}, z] + 
   (2*I)*G[{-I, I, -I, -1}, z] - (2*I)*G[{-I, I, -I, 1}, z] - 
   I*G[{I, -I, 0, -1}, z] + I*G[{I, -I, 0, 1}, z] + 
   (2*I)*G[{I, -I, -I, -1}, z] - (2*I)*G[{I, -I, -I, 1}, z] + 
   I*G[{I, I, 0, -1}, z] - I*G[{I, I, 0, 1}, z] - 
   (2*I)*G[{I, I, -I, -1}, z] + (2*I)*G[{I, I, -I, 1}, z] - 
   (Pi^3*Log[2])/16 + G[{-I}, z]*((-Pi^3 - 32*Im[PolyLog[3, 1 - I]])/8 - 
     (Pi*Log[2]^2)/4) + G[{I}, z]*((Pi^3 + 32*Im[PolyLog[3, 1 - I]])/8 + 
     (Pi*Log[2]^2)/4) + (64*Im[PolyLog[4, I]] - 7*Pi*Zeta[3])/32, 
 II[{w1, w2, w1, w3}, x] -> -2*Catalan*G[{-I, -1}, z] + 
   4*Catalan*G[{-I, -I}, z] - 2*Catalan*G[{-I, 1}, z] + 
   2*Catalan*G[{I, -1}, z] - 4*Catalan*G[{I, -I}, z] + 
   2*Catalan*G[{I, 1}, z] + (Pi*G[{-I, -1, -I}, z])/2 - 
   (Pi*G[{-I, -1, I}, z])/2 - Pi*G[{-I, -I, -I}, z] + Pi*G[{-I, -I, I}, z] + 
   (Pi*G[{-I, 1, -I}, z])/2 - (Pi*G[{-I, 1, I}, z])/2 - 
   (Pi*G[{I, -1, -I}, z])/2 + (Pi*G[{I, -1, I}, z])/2 + 
   Pi*G[{I, -I, -I}, z] - Pi*G[{I, -I, I}, z] - (Pi*G[{I, 1, -I}, z])/2 + 
   (Pi*G[{I, 1, I}, z])/2 + I*G[{-I, -1, -I, -1}, z] - 
   I*G[{-I, -1, -I, 1}, z] - I*G[{-I, -1, I, -1}, z] + 
   I*G[{-I, -1, I, 1}, z] - (2*I)*G[{-I, -I, -I, -1}, z] + 
   (2*I)*G[{-I, -I, -I, 1}, z] + (2*I)*G[{-I, -I, I, -1}, z] - 
   (2*I)*G[{-I, -I, I, 1}, z] + I*G[{-I, 1, -I, -1}, z] - 
   I*G[{-I, 1, -I, 1}, z] - I*G[{-I, 1, I, -1}, z] + I*G[{-I, 1, I, 1}, z] - 
   I*G[{I, -1, -I, -1}, z] + I*G[{I, -1, -I, 1}, z] + 
   I*G[{I, -1, I, -1}, z] - I*G[{I, -1, I, 1}, z] + 
   (2*I)*G[{I, -I, -I, -1}, z] - (2*I)*G[{I, -I, -I, 1}, z] - 
   (2*I)*G[{I, -I, I, -1}, z] + (2*I)*G[{I, -I, I, 1}, z] - 
   I*G[{I, 1, -I, -1}, z] + I*G[{I, 1, -I, 1}, z] + I*G[{I, 1, I, -1}, z] - 
   I*G[{I, 1, I, 1}, z] + G[{I}, z]*((-Pi^3 - 32*Im[PolyLog[3, 1 - I]])/8 - 
     (Pi*Log[2]^2)/4) + G[{-I}, z]*((Pi^3 + 32*Im[PolyLog[3, 1 - I]])/8 + 
     (Pi*Log[2]^2)/4) + (32*Im[PolyLog[4, I]] - 7*Pi*Zeta[3])/16, 
 II[{w1, w2, w2, w3}, x] -> -1/2*(Pi*G[{-I, -1, -1}, z]) + 
   Pi*G[{-I, -1, -I}, z] - (Pi*G[{-I, -1, 1}, z])/2 + Pi*G[{-I, -I, -1}, z] - 
   2*Pi*G[{-I, -I, -I}, z] + Pi*G[{-I, -I, 1}, z] - 
   (Pi*G[{-I, 1, -1}, z])/2 + Pi*G[{-I, 1, -I}, z] - 
   (Pi*G[{-I, 1, 1}, z])/2 + (Pi*G[{I, -1, -1}, z])/2 - 
   Pi*G[{I, -1, -I}, z] + (Pi*G[{I, -1, 1}, z])/2 - Pi*G[{I, -I, -1}, z] + 
   2*Pi*G[{I, -I, -I}, z] - Pi*G[{I, -I, 1}, z] + (Pi*G[{I, 1, -1}, z])/2 - 
   Pi*G[{I, 1, -I}, z] + (Pi*G[{I, 1, 1}, z])/2 - I*G[{-I, -1, -1, -1}, z] + 
   I*G[{-I, -1, -1, 1}, z] + (2*I)*G[{-I, -1, -I, -1}, z] - 
   (2*I)*G[{-I, -1, -I, 1}, z] - I*G[{-I, -1, 1, -1}, z] + 
   I*G[{-I, -1, 1, 1}, z] + (2*I)*G[{-I, -I, -1, -1}, z] - 
   (2*I)*G[{-I, -I, -1, 1}, z] - (4*I)*G[{-I, -I, -I, -1}, z] + 
   (4*I)*G[{-I, -I, -I, 1}, z] + (2*I)*G[{-I, -I, 1, -1}, z] - 
   (2*I)*G[{-I, -I, 1, 1}, z] - I*G[{-I, 1, -1, -1}, z] + 
   I*G[{-I, 1, -1, 1}, z] + (2*I)*G[{-I, 1, -I, -1}, z] - 
   (2*I)*G[{-I, 1, -I, 1}, z] - I*G[{-I, 1, 1, -1}, z] + 
   I*G[{-I, 1, 1, 1}, z] + I*G[{I, -1, -1, -1}, z] - I*G[{I, -1, -1, 1}, z] - 
   (2*I)*G[{I, -1, -I, -1}, z] + (2*I)*G[{I, -1, -I, 1}, z] + 
   I*G[{I, -1, 1, -1}, z] - I*G[{I, -1, 1, 1}, z] - 
   (2*I)*G[{I, -I, -1, -1}, z] + (2*I)*G[{I, -I, -1, 1}, z] + 
   (4*I)*G[{I, -I, -I, -1}, z] - (4*I)*G[{I, -I, -I, 1}, z] - 
   (2*I)*G[{I, -I, 1, -1}, z] + (2*I)*G[{I, -I, 1, 1}, z] + 
   I*G[{I, 1, -1, -1}, z] - I*G[{I, 1, -1, 1}, z] - 
   (2*I)*G[{I, 1, -I, -1}, z] + (2*I)*G[{I, 1, -I, 1}, z] + 
   I*G[{I, 1, 1, -1}, z] - I*G[{I, 1, 1, 1}, z] - (5*Pi^3*Log[2])/8 - 
   (Pi*Log[2]^3)/3 + G[{-I, -I}, z]*(4*Catalan - Pi*Log[2]) + 
   G[{I, -1}, z]*(2*Catalan - (Pi*Log[2])/2) + 
   G[{I, 1}, z]*(2*Catalan - (Pi*Log[2])/2) + 
   G[{-I, -1}, z]*(-2*Catalan + (Pi*Log[2])/2) + 
   G[{-I, 1}, z]*(-2*Catalan + (Pi*Log[2])/2) + 
   G[{I, -I}, z]*(-4*Catalan + Pi*Log[2]) + 
   G[{-I}, z]*((-7*Pi^3 - 192*Im[PolyLog[3, 1 - I]])/48 - (Pi*Log[2]^2)/2) + 
   G[{I}, z]*((7*Pi^3 + 192*Im[PolyLog[3, 1 - I]])/48 + (Pi*Log[2]^2)/2) + 
   (-704*Im[PolyLog[4, I]] - 1024*Im[PolyLog[4, 1 - I]] - 7*Pi*Zeta[3])/32, 
 II[{w1, w2, w3, w2}, x] -> (-I)*G[{-I, -1, -1, -1}, z] + 
   (2*I)*G[{-I, -1, -1, -I}, z] - I*G[{-I, -1, -1, 1}, z] + 
   I*G[{-I, -1, 1, -1}, z] - (2*I)*G[{-I, -1, 1, -I}, z] + 
   I*G[{-I, -1, 1, 1}, z] + (2*I)*G[{-I, -I, -1, -1}, z] - 
   (4*I)*G[{-I, -I, -1, -I}, z] + (2*I)*G[{-I, -I, -1, 1}, z] - 
   (2*I)*G[{-I, -I, 1, -1}, z] + (4*I)*G[{-I, -I, 1, -I}, z] - 
   (2*I)*G[{-I, -I, 1, 1}, z] - I*G[{-I, 1, -1, -1}, z] + 
   (2*I)*G[{-I, 1, -1, -I}, z] - I*G[{-I, 1, -1, 1}, z] + 
   I*G[{-I, 1, 1, -1}, z] - (2*I)*G[{-I, 1, 1, -I}, z] + 
   I*G[{-I, 1, 1, 1}, z] + I*G[{I, -1, -1, -1}, z] - 
   (2*I)*G[{I, -1, -1, -I}, z] + I*G[{I, -1, -1, 1}, z] - 
   I*G[{I, -1, 1, -1}, z] + (2*I)*G[{I, -1, 1, -I}, z] - 
   I*G[{I, -1, 1, 1}, z] - (2*I)*G[{I, -I, -1, -1}, z] + 
   (4*I)*G[{I, -I, -1, -I}, z] - (2*I)*G[{I, -I, -1, 1}, z] + 
   (2*I)*G[{I, -I, 1, -1}, z] - (4*I)*G[{I, -I, 1, -I}, z] + 
   (2*I)*G[{I, -I, 1, 1}, z] + I*G[{I, 1, -1, -1}, z] - 
   (2*I)*G[{I, 1, -1, -I}, z] + I*G[{I, 1, -1, 1}, z] - 
   I*G[{I, 1, 1, -1}, z] + (2*I)*G[{I, 1, 1, -I}, z] - I*G[{I, 1, 1, 1}, z] + 
   (Pi^3 - I*G[{-I, -1, -1}, z] + I*G[{-I, -1, 1}, z] + 
     (2*I)*G[{-I, -I, -1}, z] - (2*I)*G[{-I, -I, 1}, z] - 
     I*G[{-I, 1, -1}, z] + I*G[{-I, 1, 1}, z] + I*G[{I, -1, -1}, z] - 
     I*G[{I, -1, 1}, z] - (2*I)*G[{I, -I, -1}, z] + (2*I)*G[{I, -I, 1}, z] + 
     I*G[{I, 1, -1}, z] - I*G[{I, 1, 1}, z] + 8*Im[PolyLog[3, 1 - I]])*
    Log[2] + (5*Pi*Log[2]^3)/6 + G[{I, -I}, z]*(4*Catalan - 2*Pi*Log[2]) + 
   G[{-I, -1}, z]*(2*Catalan - Pi*Log[2]) + 
   G[{-I, 1}, z]*(2*Catalan - Pi*Log[2]) + 
   G[{I, -1}, z]*(-2*Catalan + Pi*Log[2]) + 
   G[{I, 1}, z]*(-2*Catalan + Pi*Log[2]) + 
   G[{-I, -I}, z]*(-4*Catalan + 2*Pi*Log[2]) + 
   G[{I}, z]*((-7*Pi^3 - 192*Im[PolyLog[3, 1 - I]])/24 + 2*Catalan*Log[2] - 
     (3*Pi*Log[2]^2)/2) + G[{-I}, z]*((7*Pi^3 + 192*Im[PolyLog[3, 1 - I]])/
      24 - 2*Catalan*Log[2] + (3*Pi*Log[2]^2)/2) + 
   (144*Im[PolyLog[4, I]] + 256*Im[PolyLog[4, 1 - I]] + 7*Pi*Zeta[3])/8, 
 II[{w1, w2, w4, w3}, x] -> (Pi^3*G[{-I}, z])/48 - (Pi^3*G[{I}, z])/48 - 
   2*Catalan*G[{-I, -1}, z] + 4*Catalan*G[{-I, -I}, z] - 
   2*Catalan*G[{-I, 1}, z] + 2*Catalan*G[{I, -1}, z] - 
   4*Catalan*G[{I, -I}, z] + 2*Catalan*G[{I, 1}, z] - 
   (Pi*G[{-I, -1, 0}, z])/2 + Pi*G[{-I, -1, -I}, z] + Pi*G[{-I, -I, 0}, z] - 
   2*Pi*G[{-I, -I, -I}, z] - (Pi*G[{-I, 1, 0}, z])/2 + Pi*G[{-I, 1, -I}, z] + 
   (Pi*G[{I, -1, 0}, z])/2 - Pi*G[{I, -1, -I}, z] - Pi*G[{I, -I, 0}, z] + 
   2*Pi*G[{I, -I, -I}, z] + (Pi*G[{I, 1, 0}, z])/2 - Pi*G[{I, 1, -I}, z] - 
   I*G[{-I, -1, 0, -1}, z] + I*G[{-I, -1, 0, 1}, z] + 
   (2*I)*G[{-I, -1, -I, -1}, z] - (2*I)*G[{-I, -1, -I, 1}, z] + 
   (2*I)*G[{-I, -I, 0, -1}, z] - (2*I)*G[{-I, -I, 0, 1}, z] - 
   (4*I)*G[{-I, -I, -I, -1}, z] + (4*I)*G[{-I, -I, -I, 1}, z] - 
   I*G[{-I, 1, 0, -1}, z] + I*G[{-I, 1, 0, 1}, z] + 
   (2*I)*G[{-I, 1, -I, -1}, z] - (2*I)*G[{-I, 1, -I, 1}, z] + 
   I*G[{I, -1, 0, -1}, z] - I*G[{I, -1, 0, 1}, z] - 
   (2*I)*G[{I, -1, -I, -1}, z] + (2*I)*G[{I, -1, -I, 1}, z] - 
   (2*I)*G[{I, -I, 0, -1}, z] + (2*I)*G[{I, -I, 0, 1}, z] + 
   (4*I)*G[{I, -I, -I, -1}, z] - (4*I)*G[{I, -I, -I, 1}, z] + 
   I*G[{I, 1, 0, -1}, z] - I*G[{I, 1, 0, 1}, z] - 
   (2*I)*G[{I, 1, -I, -1}, z] + (2*I)*G[{I, 1, -I, 1}, z] - (Pi^3*Log[2])/8 - 
   (Pi*Log[2]^3)/12 + (-128*Im[PolyLog[4, I]] - 256*Im[PolyLog[4, 1 - I]] - 
     21*Pi*Zeta[3])/32, II[{w1, w3, w1, w3}, x] -> 
  (-2*I)*Catalan*G[{-I, -1}, z] + (2*I)*Catalan*G[{-I, 1}, z] + 
   (2*I)*Catalan*G[{I, -1}, z] - (2*I)*Catalan*G[{I, 1}, z] + 
   (I/2)*Pi*G[{-I, -1, -I}, z] - (I/2)*Pi*G[{-I, -1, I}, z] - 
   (I/2)*Pi*G[{-I, 1, -I}, z] + (I/2)*Pi*G[{-I, 1, I}, z] - 
   (I/2)*Pi*G[{I, -1, -I}, z] + (I/2)*Pi*G[{I, -1, I}, z] + 
   (I/2)*Pi*G[{I, 1, -I}, z] - (I/2)*Pi*G[{I, 1, I}, z] - 
   G[{-I, -1, -I, -1}, z] + G[{-I, -1, -I, 1}, z] + G[{-I, -1, I, -1}, z] - 
   G[{-I, -1, I, 1}, z] + G[{-I, 1, -I, -1}, z] - G[{-I, 1, -I, 1}, z] - 
   G[{-I, 1, I, -1}, z] + G[{-I, 1, I, 1}, z] + G[{I, -1, -I, -1}, z] - 
   G[{I, -1, -I, 1}, z] - G[{I, -1, I, -1}, z] + G[{I, -1, I, 1}, z] - 
   G[{I, 1, -I, -1}, z] + G[{I, 1, -I, 1}, z] + G[{I, 1, I, -1}, z] - 
   G[{I, 1, I, 1}, z] + (Pi^2*Log[2]^2)/10 + 
   (1920*Catalan^2 + 79*Pi^4 - 12288*Re[PolyLog[4, 1 - I]])/960 + 
   (G[{-I}, z]*(2*Catalan*Pi - 7*Zeta[3]))/2 + (7*Log[2]*Zeta[3])/2 + 
   (G[{I}, z]*(-2*Catalan*Pi + 7*Zeta[3]))/2, 
 II[{w1, w3, w3, w3}, x] -> -1/48*(Pi^3*G[{-I}, z]) + (Pi^3*G[{I}, z])/48 - 
   (I/8)*Pi^2*G[{-I, -1}, z] + (I/8)*Pi^2*G[{-I, 1}, z] + 
   (I/8)*Pi^2*G[{I, -1}, z] - (I/8)*Pi^2*G[{I, 1}, z] + 
   (Pi*G[{-I, -1, -1}, z])/2 - (Pi*G[{-I, -1, 1}, z])/2 - 
   (Pi*G[{-I, 1, -1}, z])/2 + (Pi*G[{-I, 1, 1}, z])/2 - 
   (Pi*G[{I, -1, -1}, z])/2 + (Pi*G[{I, -1, 1}, z])/2 + 
   (Pi*G[{I, 1, -1}, z])/2 - (Pi*G[{I, 1, 1}, z])/2 + 
   I*G[{-I, -1, -1, -1}, z] - I*G[{-I, -1, -1, 1}, z] - 
   I*G[{-I, -1, 1, -1}, z] + I*G[{-I, -1, 1, 1}, z] - 
   I*G[{-I, 1, -1, -1}, z] + I*G[{-I, 1, -1, 1}, z] + 
   I*G[{-I, 1, 1, -1}, z] - I*G[{-I, 1, 1, 1}, z] - I*G[{I, -1, -1, -1}, z] + 
   I*G[{I, -1, -1, 1}, z] + I*G[{I, -1, 1, -1}, z] - I*G[{I, -1, 1, 1}, z] + 
   I*G[{I, 1, -1, -1}, z] - I*G[{I, 1, -1, 1}, z] - I*G[{I, 1, 1, -1}, z] + 
   I*G[{I, 1, 1, 1}, z] + (Catalan*Pi^2 - 8*Im[PolyLog[4, I]])/4, 
 II[{w1, w3, w4, w3}, x] -> (-2*I)*Catalan*G[{-I, -1}, z] + 
   (2*I)*Catalan*G[{-I, 1}, z] + (2*I)*Catalan*G[{I, -1}, z] - 
   (2*I)*Catalan*G[{I, 1}, z] - (I/2)*Pi*G[{-I, -1, 0}, z] + 
   I*Pi*G[{-I, -1, -I}, z] + (I/2)*Pi*G[{-I, 1, 0}, z] - 
   I*Pi*G[{-I, 1, -I}, z] + (I/2)*Pi*G[{I, -1, 0}, z] - 
   I*Pi*G[{I, -1, -I}, z] - (I/2)*Pi*G[{I, 1, 0}, z] + 
   I*Pi*G[{I, 1, -I}, z] + G[{-I, -1, 0, -1}, z] - G[{-I, -1, 0, 1}, z] - 
   2*G[{-I, -1, -I, -1}, z] + 2*G[{-I, -1, -I, 1}, z] - 
   G[{-I, 1, 0, -1}, z] + G[{-I, 1, 0, 1}, z] + 2*G[{-I, 1, -I, -1}, z] - 
   2*G[{-I, 1, -I, 1}, z] - G[{I, -1, 0, -1}, z] + G[{I, -1, 0, 1}, z] + 
   2*G[{I, -1, -I, -1}, z] - 2*G[{I, -1, -I, 1}, z] + G[{I, 1, 0, -1}, z] - 
   G[{I, 1, 0, 1}, z] - 2*G[{I, 1, -I, -1}, z] + 2*G[{I, 1, -I, 1}, z] + 
   (9*Pi^2*Log[2]^2)/40 + (139*Pi^4 + 1920*Pi*Im[PolyLog[3, 1 - I]] - 
     12288*Re[PolyLog[4, 1 - I]])/960 + 
   (G[{-I}, z]*(4*Catalan*Pi - 7*Zeta[3]))/4 + 
   (G[{I}, z]*(-4*Catalan*Pi + 7*Zeta[3]))/4 + 
   (Log[2]*(2*Catalan*Pi + 7*Zeta[3]))/2, II[{w1, w4, w1, w3}, x] -> 
  -2*Catalan*G[{-I, 0}, z] + 4*Catalan*G[{-I, -I}, z] + 
   2*Catalan*G[{I, 0}, z] - 4*Catalan*G[{I, -I}, z] + 
   (Pi*G[{-I, 0, -I}, z])/2 - (Pi*G[{-I, 0, I}, z])/2 - 
   Pi*G[{-I, -I, -I}, z] + Pi*G[{-I, -I, I}, z] - (Pi*G[{I, 0, -I}, z])/2 + 
   (Pi*G[{I, 0, I}, z])/2 + Pi*G[{I, -I, -I}, z] - Pi*G[{I, -I, I}, z] + 
   I*G[{-I, 0, -I, -1}, z] - I*G[{-I, 0, -I, 1}, z] - 
   I*G[{-I, 0, I, -1}, z] + I*G[{-I, 0, I, 1}, z] - 
   (2*I)*G[{-I, -I, -I, -1}, z] + (2*I)*G[{-I, -I, -I, 1}, z] + 
   (2*I)*G[{-I, -I, I, -1}, z] - (2*I)*G[{-I, -I, I, 1}, z] - 
   I*G[{I, 0, -I, -1}, z] + I*G[{I, 0, -I, 1}, z] + I*G[{I, 0, I, -1}, z] - 
   I*G[{I, 0, I, 1}, z] + (2*I)*G[{I, -I, -I, -1}, z] - 
   (2*I)*G[{I, -I, -I, 1}, z] - (2*I)*G[{I, -I, I, -1}, z] + 
   (2*I)*G[{I, -I, I, 1}, z] + G[{I}, z]*
    ((-3*Pi^3 - 128*Im[PolyLog[3, 1 - I]])/16 - 2*Catalan*Log[2] - 
     (Pi*Log[2]^2)/2) + G[{-I}, z]*((3*Pi^3 + 128*Im[PolyLog[3, 1 - I]])/16 + 
     2*Catalan*Log[2] + (Pi*Log[2]^2)/2) + 
   (-8*Catalan*Pi^2 + 32*Im[PolyLog[4, I]] + 7*Pi*Zeta[3])/16, 
 II[{w1, w4, w2, w3}, x] -> -1/2*(Pi*G[{-I, 0, -1}, z]) + 
   Pi*G[{-I, 0, -I}, z] - (Pi*G[{-I, 0, 1}, z])/2 + Pi*G[{-I, -I, -1}, z] - 
   2*Pi*G[{-I, -I, -I}, z] + Pi*G[{-I, -I, 1}, z] + (Pi*G[{I, 0, -1}, z])/2 - 
   Pi*G[{I, 0, -I}, z] + (Pi*G[{I, 0, 1}, z])/2 - Pi*G[{I, -I, -1}, z] + 
   2*Pi*G[{I, -I, -I}, z] - Pi*G[{I, -I, 1}, z] - I*G[{-I, 0, -1, -1}, z] + 
   I*G[{-I, 0, -1, 1}, z] + (2*I)*G[{-I, 0, -I, -1}, z] - 
   (2*I)*G[{-I, 0, -I, 1}, z] - I*G[{-I, 0, 1, -1}, z] + 
   I*G[{-I, 0, 1, 1}, z] + (2*I)*G[{-I, -I, -1, -1}, z] - 
   (2*I)*G[{-I, -I, -1, 1}, z] - (4*I)*G[{-I, -I, -I, -1}, z] + 
   (4*I)*G[{-I, -I, -I, 1}, z] + (2*I)*G[{-I, -I, 1, -1}, z] - 
   (2*I)*G[{-I, -I, 1, 1}, z] + I*G[{I, 0, -1, -1}, z] - 
   I*G[{I, 0, -1, 1}, z] - (2*I)*G[{I, 0, -I, -1}, z] + 
   (2*I)*G[{I, 0, -I, 1}, z] + I*G[{I, 0, 1, -1}, z] - I*G[{I, 0, 1, 1}, z] - 
   (2*I)*G[{I, -I, -1, -1}, z] + (2*I)*G[{I, -I, -1, 1}, z] + 
   (4*I)*G[{I, -I, -I, -1}, z] - (4*I)*G[{I, -I, -I, 1}, z] - 
   (2*I)*G[{I, -I, 1, -1}, z] + (2*I)*G[{I, -I, 1, 1}, z] - 
   (7*Pi^3*Log[2])/16 - (Pi*Log[2]^3)/4 + 
   G[{I}, z]*(Pi^3/12 - 2*Catalan*Log[2]) + 
   G[{-I}, z]*(-1/12*Pi^3 + 2*Catalan*Log[2]) + 
   G[{-I, -I}, z]*(4*Catalan - Pi*Log[2]) + 
   G[{I, 0}, z]*(2*Catalan - (Pi*Log[2])/2) + 
   G[{-I, 0}, z]*(-2*Catalan + (Pi*Log[2])/2) + 
   G[{I, -I}, z]*(-4*Catalan + Pi*Log[2]) + 
   (-16*Catalan*Pi^2 - 512*Im[PolyLog[4, I]] - 768*Im[PolyLog[4, 1 - I]] + 
     21*Pi*Zeta[3])/32, II[{w1, w4, w3, w2}, x] -> 
  (-I)*G[{-I, 0, -1, -1}, z] + (2*I)*G[{-I, 0, -1, -I}, z] - 
   I*G[{-I, 0, -1, 1}, z] + I*G[{-I, 0, 1, -1}, z] - 
   (2*I)*G[{-I, 0, 1, -I}, z] + I*G[{-I, 0, 1, 1}, z] + 
   (2*I)*G[{-I, -I, -1, -1}, z] - (4*I)*G[{-I, -I, -1, -I}, z] + 
   (2*I)*G[{-I, -I, -1, 1}, z] - (2*I)*G[{-I, -I, 1, -1}, z] + 
   (4*I)*G[{-I, -I, 1, -I}, z] - (2*I)*G[{-I, -I, 1, 1}, z] + 
   I*G[{I, 0, -1, -1}, z] - (2*I)*G[{I, 0, -1, -I}, z] + 
   I*G[{I, 0, -1, 1}, z] - I*G[{I, 0, 1, -1}, z] + 
   (2*I)*G[{I, 0, 1, -I}, z] - I*G[{I, 0, 1, 1}, z] - 
   (2*I)*G[{I, -I, -1, -1}, z] + (4*I)*G[{I, -I, -1, -I}, z] - 
   (2*I)*G[{I, -I, -1, 1}, z] + (2*I)*G[{I, -I, 1, -1}, z] - 
   (4*I)*G[{I, -I, 1, -I}, z] + (2*I)*G[{I, -I, 1, 1}, z] + 
   ((-I)*G[{-I, 0, -1}, z] + I*G[{-I, 0, 1}, z] + (2*I)*G[{-I, -I, -1}, z] - 
     (2*I)*G[{-I, -I, 1}, z] + I*G[{I, 0, -1}, z] - I*G[{I, 0, 1}, z] - 
     (2*I)*G[{I, -I, -1}, z] + (2*I)*G[{I, -I, 1}, z] + 
     (7*Pi^3 + 64*Im[PolyLog[3, 1 - I]])/16)*Log[2] + (5*Pi*Log[2]^3)/12 + 
   G[{-I}, z]*(Pi^3/16 - 4*Catalan*Log[2]) + 
   G[{I}, z]*(-1/16*Pi^3 + 4*Catalan*Log[2]) + 
   G[{I, -I}, z]*(4*Catalan - 2*Pi*Log[2]) + 
   G[{-I, 0}, z]*(2*Catalan - Pi*Log[2]) + 
   G[{I, 0}, z]*(-2*Catalan + Pi*Log[2]) + 
   G[{-I, -I}, z]*(-4*Catalan + 2*Pi*Log[2]) + 
   (4*Catalan*Pi^2 + 32*Im[PolyLog[4, I]] + 128*Im[PolyLog[4, 1 - I]] + 
     7*Pi*Zeta[3])/8, II[{w1, w4, w4, w3}, x] -> 
  -2*Catalan*G[{-I, 0}, z] + 4*Catalan*G[{-I, -I}, z] + 
   2*Catalan*G[{I, 0}, z] - 4*Catalan*G[{I, -I}, z] - 
   (Pi*G[{-I, 0, 0}, z])/2 + Pi*G[{-I, 0, -I}, z] + Pi*G[{-I, -I, 0}, z] - 
   2*Pi*G[{-I, -I, -I}, z] + (Pi*G[{I, 0, 0}, z])/2 - Pi*G[{I, 0, -I}, z] - 
   Pi*G[{I, -I, 0}, z] + 2*Pi*G[{I, -I, -I}, z] - I*G[{-I, 0, 0, -1}, z] + 
   I*G[{-I, 0, 0, 1}, z] + (2*I)*G[{-I, 0, -I, -1}, z] - 
   (2*I)*G[{-I, 0, -I, 1}, z] + (2*I)*G[{-I, -I, 0, -1}, z] - 
   (2*I)*G[{-I, -I, 0, 1}, z] - (4*I)*G[{-I, -I, -I, -1}, z] + 
   (4*I)*G[{-I, -I, -I, 1}, z] + I*G[{I, 0, 0, -1}, z] - 
   I*G[{I, 0, 0, 1}, z] - (2*I)*G[{I, 0, -I, -1}, z] + 
   (2*I)*G[{I, 0, -I, 1}, z] - (2*I)*G[{I, -I, 0, -1}, z] + 
   (2*I)*G[{I, -I, 0, 1}, z] + (4*I)*G[{I, -I, -I, -1}, z] - 
   (4*I)*G[{I, -I, -I, 1}, z] - (Pi^3*Log[2])/8 - (Pi*Log[2]^3)/12 + 
   G[{I}, z]*((-Pi^3 - 64*Im[PolyLog[3, 1 - I]])/16 - 2*Catalan*Log[2] - 
     (Pi*Log[2]^2)/4) + G[{-I}, z]*((Pi^3 + 64*Im[PolyLog[3, 1 - I]])/16 + 
     2*Catalan*Log[2] + (Pi*Log[2]^2)/4) + 
   (-16*Catalan*Pi^2 - 64*Im[PolyLog[4, I]] - 256*Im[PolyLog[4, 1 - I]] + 
     7*Pi*Zeta[3])/32, II[{w2, w1, w1, w3}, x] -> 
  (Pi^3*G[{-1}, z])/16 + G[{-I}, z]*(-1/8*Pi^3 - 2*Catalan*G[{1}, z]) - 
   2*Catalan*G[{-1, -I}, z] + 2*Catalan*G[{-1, I}, z] + 
   4*Catalan*G[{-I, -I}, z] - 4*Catalan*G[{-I, I}, z] + 
   2*Catalan*G[{-I, 1}, z] - 2*Catalan*G[{I, 1}, z] + 
   (Pi*G[{-1, -I, -I}, z])/2 - (Pi*G[{-1, -I, I}, z])/2 - 
   (Pi*G[{-1, I, -I}, z])/2 + (Pi*G[{-1, I, I}, z])/2 - 
   Pi*G[{-I, -I, -I}, z] + Pi*G[{-I, -I, I}, z] - (Pi*G[{-I, -I, 1}, z])/2 + 
   Pi*G[{-I, I, -I}, z] - Pi*G[{-I, I, I}, z] + (Pi*G[{-I, I, 1}, z])/2 - 
   (Pi*G[{-I, 1, -I}, z])/2 + (Pi*G[{-I, 1, I}, z])/2 + 
   (Pi*G[{I, -I, 1}, z])/2 + G[{1}, z]*(Pi^3/16 + 2*Catalan*G[{I}, z] + 
     (Pi*G[{-I, -I}, z])/2 - (Pi*G[{-I, I}, z])/2 - (Pi*G[{I, -I}, z])/2 + 
     (Pi*G[{I, I}, z])/2 + I*G[{-I, -I, -1}, z] - I*G[{-I, -I, 1}, z] - 
     I*G[{-I, I, -1}, z] + I*G[{-I, I, 1}, z] - I*G[{I, -I, -1}, z] + 
     I*G[{I, -I, 1}, z] + I*G[{I, I, -1}, z] - I*G[{I, I, 1}, z]) - 
   (Pi*G[{I, I, 1}, z])/2 + (Pi*G[{I, 1, -I}, z])/2 - 
   (Pi*G[{I, 1, I}, z])/2 + I*G[{-1, -I, -I, -1}, z] - 
   I*G[{-1, -I, -I, 1}, z] - I*G[{-1, -I, I, -1}, z] + 
   I*G[{-1, -I, I, 1}, z] - I*G[{-1, I, -I, -1}, z] + 
   I*G[{-1, I, -I, 1}, z] + I*G[{-1, I, I, -1}, z] - I*G[{-1, I, I, 1}, z] - 
   I*G[{-I, -I, -1, 1}, z] - (2*I)*G[{-I, -I, -I, -1}, z] + 
   (2*I)*G[{-I, -I, -I, 1}, z] + (2*I)*G[{-I, -I, I, -1}, z] - 
   (2*I)*G[{-I, -I, I, 1}, z] - I*G[{-I, -I, 1, -1}, z] + 
   (2*I)*G[{-I, -I, 1, 1}, z] + I*G[{-I, I, -1, 1}, z] + 
   (2*I)*G[{-I, I, -I, -1}, z] - (2*I)*G[{-I, I, -I, 1}, z] - 
   (2*I)*G[{-I, I, I, -1}, z] + (2*I)*G[{-I, I, I, 1}, z] + 
   I*G[{-I, I, 1, -1}, z] - (2*I)*G[{-I, I, 1, 1}, z] - 
   I*G[{-I, 1, -I, -1}, z] + I*G[{-I, 1, -I, 1}, z] + 
   I*G[{-I, 1, I, -1}, z] - I*G[{-I, 1, I, 1}, z] + I*G[{I, -I, -1, 1}, z] + 
   I*G[{I, -I, 1, -1}, z] - (2*I)*G[{I, -I, 1, 1}, z] - 
   I*G[{I, I, -1, 1}, z] - I*G[{I, I, 1, -1}, z] + (2*I)*G[{I, I, 1, 1}, z] + 
   I*G[{I, 1, -I, -1}, z] - I*G[{I, 1, -I, 1}, z] - I*G[{I, 1, I, -1}, z] + 
   I*G[{I, 1, I, 1}, z] + (Pi^3*Log[2])/16 + 
   (64*Im[PolyLog[4, I]] - 21*Pi*Zeta[3])/32, 
 II[{w2, w1, w2, w3}, x] -> -1/2*(Pi*G[{-1, -I, -1}, z]) + 
   Pi*G[{-1, -I, -I}, z] - (Pi*G[{-1, -I, 1}, z])/2 + 
   (Pi*G[{-1, I, -1}, z])/2 - Pi*G[{-1, I, -I}, z] + 
   (Pi*G[{-1, I, 1}, z])/2 + (Pi*G[{-I, -1, 1}, z])/2 + 
   Pi*G[{-I, -I, -1}, z] - 2*Pi*G[{-I, -I, -I}, z] - Pi*G[{-I, I, -1}, z] + 
   2*Pi*G[{-I, I, -I}, z] - Pi*G[{-I, I, 1}, z] + (Pi*G[{-I, 1, -1}, z])/2 - 
   Pi*G[{-I, 1, -I}, z] + Pi*G[{-I, 1, 1}, z] - (Pi*G[{I, -1, 1}, z])/2 + 
   Pi*G[{I, -I, 1}, z] - (Pi*G[{I, 1, -1}, z])/2 + Pi*G[{I, 1, -I}, z] - 
   Pi*G[{I, 1, 1}, z] - I*G[{-1, -I, -1, -1}, z] + I*G[{-1, -I, -1, 1}, z] + 
   (2*I)*G[{-1, -I, -I, -1}, z] - (2*I)*G[{-1, -I, -I, 1}, z] - 
   I*G[{-1, -I, 1, -1}, z] + I*G[{-1, -I, 1, 1}, z] + 
   I*G[{-1, I, -1, -1}, z] - I*G[{-1, I, -1, 1}, z] - 
   (2*I)*G[{-1, I, -I, -1}, z] + (2*I)*G[{-1, I, -I, 1}, z] + 
   I*G[{-1, I, 1, -1}, z] - I*G[{-1, I, 1, 1}, z] + I*G[{-I, -1, -1, 1}, z] + 
   I*G[{-I, -1, 1, -1}, z] - (2*I)*G[{-I, -1, 1, 1}, z] + 
   (2*I)*G[{-I, -I, -1, -1}, z] - (4*I)*G[{-I, -I, -1, 1}, z] - 
   (4*I)*G[{-I, -I, -I, -1}, z] + (4*I)*G[{-I, -I, -I, 1}, z] + 
   (2*I)*G[{-I, -I, 1, 1}, z] - (2*I)*G[{-I, I, -1, -1}, z] + 
   (2*I)*G[{-I, I, -1, 1}, z] + (4*I)*G[{-I, I, -I, -1}, z] - 
   (4*I)*G[{-I, I, -I, 1}, z] - (2*I)*G[{-I, I, 1, -1}, z] + 
   (2*I)*G[{-I, I, 1, 1}, z] + I*G[{-I, 1, -1, -1}, z] - 
   (2*I)*G[{-I, 1, -I, -1}, z] + (2*I)*G[{-I, 1, -I, 1}, z] + 
   (2*I)*G[{-I, 1, 1, -1}, z] - (3*I)*G[{-I, 1, 1, 1}, z] - 
   I*G[{I, -1, -1, 1}, z] - I*G[{I, -1, 1, -1}, z] + 
   (2*I)*G[{I, -1, 1, 1}, z] + (2*I)*G[{I, -I, -1, 1}, z] + 
   (2*I)*G[{I, -I, 1, -1}, z] - (4*I)*G[{I, -I, 1, 1}, z] - 
   I*G[{I, 1, -1, -1}, z] + (2*I)*G[{I, 1, -I, -1}, z] - 
   (2*I)*G[{I, 1, -I, 1}, z] - (2*I)*G[{I, 1, 1, -1}, z] + 
   (3*I)*G[{I, 1, 1, 1}, z] + (9*Pi^3*Log[2])/16 + (Pi*Log[2]^3)/3 + 
   G[{-I, -I}, z]*(4*Catalan - Pi*Log[2]) + 
   G[{-1, I}, z]*(2*Catalan - (Pi*Log[2])/2) + 
   G[{-I, 1}, z]*(2*Catalan - (Pi*Log[2])/2) + 
   G[{-1, -I}, z]*(-2*Catalan + (Pi*Log[2])/2) + 
   G[{I, 1}, z]*(-2*Catalan + (Pi*Log[2])/2) + 
   G[{-I, I}, z]*(-4*Catalan + Pi*Log[2]) + 
   G[{-1}, z]*((5*Pi^3 + 128*Im[PolyLog[3, 1 - I]])/16 + (Pi*Log[2]^2)/2) + 
   G[{1}, z]*(-1/2*(Pi*G[{-I, -1}, z]) + Pi*G[{-I, -I}, z] - 
     (Pi*G[{-I, 1}, z])/2 + (Pi*G[{I, -1}, z])/2 - Pi*G[{I, -I}, z] + 
     (Pi*G[{I, 1}, z])/2 - I*G[{-I, -1, -1}, z] + I*G[{-I, -1, 1}, z] + 
     (2*I)*G[{-I, -I, -1}, z] - (2*I)*G[{-I, -I, 1}, z] - 
     I*G[{-I, 1, -1}, z] + I*G[{-I, 1, 1}, z] + I*G[{I, -1, -1}, z] - 
     I*G[{I, -1, 1}, z] - (2*I)*G[{I, -I, -1}, z] + (2*I)*G[{I, -I, 1}, z] + 
     I*G[{I, 1, -1}, z] - I*G[{I, 1, 1}, z] + 
     (5*Pi^3 + 128*Im[PolyLog[3, 1 - I]])/16 + (Pi*Log[2]^2)/2 + 
     G[{I}, z]*(2*Catalan - (Pi*Log[2])/2)) + 
   G[{-I}, z]*((-5*Pi^3 - 128*Im[PolyLog[3, 1 - I]])/8 - Pi*Log[2]^2 + 
     G[{1}, z]*(-2*Catalan + (Pi*Log[2])/2)) + 
   (416*Im[PolyLog[4, I]] + 512*Im[PolyLog[4, 1 - I]] - 7*Pi*Zeta[3])/16, 
 II[{w2, w1, w3, w2}, x] -> (-I)*G[{-1, -I, -1, -1}, z] + 
   (2*I)*G[{-1, -I, -1, -I}, z] - I*G[{-1, -I, -1, 1}, z] + 
   I*G[{-1, -I, 1, -1}, z] - (2*I)*G[{-1, -I, 1, -I}, z] + 
   I*G[{-1, -I, 1, 1}, z] + I*G[{-1, I, -1, -1}, z] - 
   (2*I)*G[{-1, I, -1, -I}, z] + I*G[{-1, I, -1, 1}, z] - 
   I*G[{-1, I, 1, -1}, z] + (2*I)*G[{-1, I, 1, -I}, z] - 
   I*G[{-1, I, 1, 1}, z] + I*G[{-I, -1, -1, 1}, z] - 
   (2*I)*G[{-I, -1, -I, 1}, z] + I*G[{-I, -1, 1, -1}, z] - 
   (2*I)*G[{-I, -1, 1, -I}, z] + (2*I)*G[{-I, -1, 1, 1}, z] + 
   (2*I)*G[{-I, -I, -1, -1}, z] - (4*I)*G[{-I, -I, -1, -I}, z] + 
   (2*I)*G[{-I, -I, -1, 1}, z] - (2*I)*G[{-I, -I, 1, -1}, z] + 
   (4*I)*G[{-I, -I, 1, -I}, z] - (2*I)*G[{-I, -I, 1, 1}, z] - 
   (2*I)*G[{-I, I, -1, -1}, z] + (4*I)*G[{-I, I, -1, -I}, z] - 
   (2*I)*G[{-I, I, -1, 1}, z] + (2*I)*G[{-I, I, 1, -1}, z] - 
   (4*I)*G[{-I, I, 1, -I}, z] + (2*I)*G[{-I, I, 1, 1}, z] + 
   I*G[{-I, 1, -1, -1}, z] - (2*I)*G[{-I, 1, -1, -I}, z] + 
   (2*I)*G[{-I, 1, -I, 1}, z] - (2*I)*G[{-I, 1, 1, -1}, z] + 
   (4*I)*G[{-I, 1, 1, -I}, z] - (3*I)*G[{-I, 1, 1, 1}, z] - 
   I*G[{I, -1, -1, 1}, z] + (2*I)*G[{I, -1, -I, 1}, z] - 
   I*G[{I, -1, 1, -1}, z] + (2*I)*G[{I, -1, 1, -I}, z] - 
   (2*I)*G[{I, -1, 1, 1}, z] - I*G[{I, 1, -1, -1}, z] + 
   (2*I)*G[{I, 1, -1, -I}, z] - (2*I)*G[{I, 1, -I, 1}, z] + 
   (2*I)*G[{I, 1, 1, -1}, z] - (4*I)*G[{I, 1, 1, -I}, z] + 
   (3*I)*G[{I, 1, 1, 1}, z] + I*G[{-I, -1, 1}, z]*Log[2] + 
   I*G[{-I, 1, -1}, z]*Log[2] - (2*I)*G[{-I, 1, 1}, z]*Log[2] - 
   I*G[{I, -1, 1}, z]*Log[2] - I*G[{I, 1, -1}, z]*Log[2] + 
   (2*I)*G[{I, 1, 1}, z]*Log[2] + ((-I)*G[{-1, -I, -1}, z] + 
     I*G[{-1, -I, 1}, z] + I*G[{-1, I, -1}, z] - I*G[{-1, I, 1}, z] + 
     (2*I)*G[{-I, -I, -1}, z] - (2*I)*G[{-I, -I, 1}, z] - 
     (2*I)*G[{-I, I, -1}, z] + (2*I)*G[{-I, I, 1}, z] + 
     (-7*Pi^3 - 64*Im[PolyLog[3, 1 - I]])/16)*Log[2] - (5*Pi*Log[2]^3)/12 + 
   G[{-I, I}, z]*(4*Catalan - 2*Pi*Log[2]) + 
   G[{-1, -I}, z]*(2*Catalan - Pi*Log[2]) + 
   G[{I, 1}, z]*(2*Catalan - Pi*Log[2]) + 
   G[{-1, I}, z]*(-2*Catalan + Pi*Log[2]) + 
   G[{-I, 1}, z]*(-2*Catalan + Pi*Log[2]) + 
   G[{-I, -I}, z]*(-4*Catalan + 2*Pi*Log[2]) + 
   G[{-1}, z]*((-3*Pi^3 - 64*Im[PolyLog[3, 1 - I]])/16 + 2*Catalan*Log[2] - 
     (Pi*Log[2]^2)/4) + G[{-I}, z]*((3*Pi^3 + 64*Im[PolyLog[3, 1 - I]])/8 - 
     4*Catalan*Log[2] + (Pi*Log[2]^2)/2 + 
     G[{1}, z]*(2*Catalan - Pi*Log[2])) + 
   G[{1}, z]*((-I)*G[{-I, -1, -1}, z] + (2*I)*G[{-I, -1, -I}, z] - 
     I*G[{-I, -1, 1}, z] + I*G[{-I, 1, -1}, z] - (2*I)*G[{-I, 1, -I}, z] + 
     I*G[{-I, 1, 1}, z] + I*G[{I, -1, -1}, z] - (2*I)*G[{I, -1, -I}, z] + 
     I*G[{I, -1, 1}, z] - I*G[{I, 1, -1}, z] + (2*I)*G[{I, 1, -I}, z] - 
     I*G[{I, 1, 1}, z] + (-3*Pi^3 - 64*Im[PolyLog[3, 1 - I]])/16 + 
     I*G[{-I, 1}, z]*Log[2] + (2*Catalan - I*G[{-I, -1}, z] + 
       I*G[{I, -1}, z])*Log[2] - I*G[{I, 1}, z]*Log[2] - (Pi*Log[2]^2)/4 + 
     G[{I}, z]*(-2*Catalan + Pi*Log[2])) + 
   (-176*Im[PolyLog[4, I]] - 128*Im[PolyLog[4, 1 - I]] + 21*Pi*Zeta[3])/8, 
 II[{w2, w1, w4, w3}, x] -> -2*Catalan*G[{-1, -I}, z] + 
   2*Catalan*G[{-1, I}, z] + 4*Catalan*G[{-I, -I}, z] - 
   4*Catalan*G[{-I, I}, z] + 2*Catalan*G[{-I, 1}, z] - 
   2*Catalan*G[{I, 1}, z] - (Pi*G[{-1, -I, 0}, z])/2 + 
   Pi*G[{-1, -I, -I}, z] + (Pi*G[{-1, I, 0}, z])/2 - Pi*G[{-1, I, -I}, z] + 
   (Pi*G[{-I, 0, 1}, z])/2 + Pi*G[{-I, -I, 0}, z] - 2*Pi*G[{-I, -I, -I}, z] - 
   Pi*G[{-I, -I, 1}, z] - Pi*G[{-I, I, 0}, z] + 2*Pi*G[{-I, I, -I}, z] + 
   (Pi*G[{-I, 1, 0}, z])/2 - Pi*G[{-I, 1, -I}, z] - (Pi*G[{I, 0, 1}, z])/2 + 
   Pi*G[{I, -I, 1}, z] - (Pi*G[{I, 1, 0}, z])/2 + Pi*G[{I, 1, -I}, z] - 
   I*G[{-1, -I, 0, -1}, z] + I*G[{-1, -I, 0, 1}, z] + 
   (2*I)*G[{-1, -I, -I, -1}, z] - (2*I)*G[{-1, -I, -I, 1}, z] + 
   I*G[{-1, I, 0, -1}, z] - I*G[{-1, I, 0, 1}, z] - 
   (2*I)*G[{-1, I, -I, -1}, z] + (2*I)*G[{-1, I, -I, 1}, z] + 
   I*G[{-I, 0, -1, 1}, z] + I*G[{-I, 0, 1, -1}, z] - 
   (2*I)*G[{-I, 0, 1, 1}, z] - (2*I)*G[{-I, -I, -1, 1}, z] + 
   (2*I)*G[{-I, -I, 0, -1}, z] - (2*I)*G[{-I, -I, 0, 1}, z] - 
   (4*I)*G[{-I, -I, -I, -1}, z] + (4*I)*G[{-I, -I, -I, 1}, z] - 
   (2*I)*G[{-I, -I, 1, -1}, z] + (4*I)*G[{-I, -I, 1, 1}, z] - 
   (2*I)*G[{-I, I, 0, -1}, z] + (2*I)*G[{-I, I, 0, 1}, z] + 
   (4*I)*G[{-I, I, -I, -1}, z] - (4*I)*G[{-I, I, -I, 1}, z] + 
   I*G[{-I, 1, 0, -1}, z] - I*G[{-I, 1, 0, 1}, z] - 
   (2*I)*G[{-I, 1, -I, -1}, z] + (2*I)*G[{-I, 1, -I, 1}, z] - 
   I*G[{I, 0, -1, 1}, z] - I*G[{I, 0, 1, -1}, z] + (2*I)*G[{I, 0, 1, 1}, z] + 
   (2*I)*G[{I, -I, -1, 1}, z] + (2*I)*G[{I, -I, 1, -1}, z] - 
   (4*I)*G[{I, -I, 1, 1}, z] - I*G[{I, 1, 0, -1}, z] + I*G[{I, 1, 0, 1}, z] + 
   (2*I)*G[{I, 1, -I, -1}, z] - (2*I)*G[{I, 1, -I, 1}, z] + (Pi^3*Log[2])/4 + 
   (Pi*Log[2]^3)/6 + G[{-I}, z]*(-2*Catalan*G[{1}, z] + 
     (-Pi^3 - 32*Im[PolyLog[3, 1 - I]])/4 - (Pi*Log[2]^2)/2) + 
   G[{-1}, z]*((Pi^3 + 32*Im[PolyLog[3, 1 - I]])/8 + (Pi*Log[2]^2)/4) + 
   G[{1}, z]*(2*Catalan*G[{I}, z] - (Pi*G[{-I, 0}, z])/2 + 
     Pi*G[{-I, -I}, z] + (Pi*G[{I, 0}, z])/2 - Pi*G[{I, -I}, z] - 
     I*G[{-I, 0, -1}, z] + I*G[{-I, 0, 1}, z] + (2*I)*G[{-I, -I, -1}, z] - 
     (2*I)*G[{-I, -I, 1}, z] + I*G[{I, 0, -1}, z] - I*G[{I, 0, 1}, z] - 
     (2*I)*G[{I, -I, -1}, z] + (2*I)*G[{I, -I, 1}, z] + 
     (Pi^3 + 32*Im[PolyLog[3, 1 - I]])/8 + (Pi*Log[2]^2)/4) + 
   (128*Im[PolyLog[4, I]] + 128*Im[PolyLog[4, 1 - I]] - 7*Pi*Zeta[3])/8, 
 II[{w3, w1, w1, w3}, x] -> -1/32*((8*Catalan - Pi^2)*(8*Catalan + Pi^2)) + 
   (I/16)*Pi^3*G[{-1}, z] + (2*I)*Catalan*G[{-I}, z]*G[{1}, z] - 
   (2*I)*Catalan*G[{-1, -I}, z] + (2*I)*Catalan*G[{-1, I}, z] - 
   (2*I)*Catalan*G[{-I, 1}, z] + (2*I)*Catalan*G[{I, 1}, z] + 
   (I/2)*Pi*G[{-1, -I, -I}, z] - (I/2)*Pi*G[{-1, -I, I}, z] - 
   (I/2)*Pi*G[{-1, I, -I}, z] + (I/2)*Pi*G[{-1, I, I}, z] + 
   (I/2)*Pi*G[{-I, -I, 1}, z] - (I/2)*Pi*G[{-I, I, 1}, z] + 
   (I/2)*Pi*G[{-I, 1, -I}, z] - (I/2)*Pi*G[{-I, 1, I}, z] - 
   (I/2)*Pi*G[{I, -I, 1}, z] + G[{1}, z]*((-1/16*I)*Pi^3 - 
     (2*I)*Catalan*G[{I}, z] - (I/2)*Pi*G[{-I, -I}, z] + 
     (I/2)*Pi*G[{-I, I}, z] + (I/2)*Pi*G[{I, -I}, z] - 
     (I/2)*Pi*G[{I, I}, z] + G[{-I, -I, -1}, z] - G[{-I, -I, 1}, z] - 
     G[{-I, I, -1}, z] + G[{-I, I, 1}, z] - G[{I, -I, -1}, z] + 
     G[{I, -I, 1}, z] + G[{I, I, -1}, z] - G[{I, I, 1}, z]) + 
   (I/2)*Pi*G[{I, I, 1}, z] - (I/2)*Pi*G[{I, 1, -I}, z] + 
   (I/2)*Pi*G[{I, 1, I}, z] - G[{-1, -I, -I, -1}, z] + 
   G[{-1, -I, -I, 1}, z] + G[{-1, -I, I, -1}, z] - G[{-1, -I, I, 1}, z] + 
   G[{-1, I, -I, -1}, z] - G[{-1, I, -I, 1}, z] - G[{-1, I, I, -1}, z] + 
   G[{-1, I, I, 1}, z] - G[{-I, -I, -1, 1}, z] - G[{-I, -I, 1, -1}, z] + 
   2*G[{-I, -I, 1, 1}, z] + G[{-I, I, -1, 1}, z] + G[{-I, I, 1, -1}, z] - 
   2*G[{-I, I, 1, 1}, z] - G[{-I, 1, -I, -1}, z] + G[{-I, 1, -I, 1}, z] + 
   G[{-I, 1, I, -1}, z] - G[{-I, 1, I, 1}, z] + G[{I, -I, -1, 1}, z] + 
   G[{I, -I, 1, -1}, z] - 2*G[{I, -I, 1, 1}, z] - G[{I, I, -1, 1}, z] - 
   G[{I, I, 1, -1}, z] + 2*G[{I, I, 1, 1}, z] + G[{I, 1, -I, -1}, z] - 
   G[{I, 1, -I, 1}, z] - G[{I, 1, I, -1}, z] + G[{I, 1, I, 1}, z], 
 II[{w3, w1, w3, w2}, x] -> G[{-1, -I, -1, -1}, z] - 
   2*G[{-1, -I, -1, -I}, z] + G[{-1, -I, -1, 1}, z] - G[{-1, -I, 1, -1}, z] + 
   2*G[{-1, -I, 1, -I}, z] - G[{-1, -I, 1, 1}, z] - G[{-1, I, -1, -1}, z] + 
   2*G[{-1, I, -1, -I}, z] - G[{-1, I, -1, 1}, z] + G[{-1, I, 1, -1}, z] - 
   2*G[{-1, I, 1, -I}, z] + G[{-1, I, 1, 1}, z] + G[{-I, -1, -1, 1}, z] - 
   2*G[{-I, -1, -I, 1}, z] + G[{-I, -1, 1, -1}, z] - 
   2*G[{-I, -1, 1, -I}, z] + 2*G[{-I, -1, 1, 1}, z] + G[{-I, 1, -1, -1}, z] - 
   2*G[{-I, 1, -1, -I}, z] + 2*G[{-I, 1, -I, 1}, z] - 
   2*G[{-I, 1, 1, -1}, z] + 4*G[{-I, 1, 1, -I}, z] - 3*G[{-I, 1, 1, 1}, z] - 
   G[{I, -1, -1, 1}, z] + 2*G[{I, -1, -I, 1}, z] - G[{I, -1, 1, -1}, z] + 
   2*G[{I, -1, 1, -I}, z] - 2*G[{I, -1, 1, 1}, z] - G[{I, 1, -1, -1}, z] + 
   2*G[{I, 1, -1, -I}, z] - 2*G[{I, 1, -I, 1}, z] + 2*G[{I, 1, 1, -1}, z] - 
   4*G[{I, 1, 1, -I}, z] + 3*G[{I, 1, 1, 1}, z] + G[{-I, -1, 1}, z]*Log[2] + 
   G[{-I, 1, -1}, z]*Log[2] - 2*G[{-I, 1, 1}, z]*Log[2] - 
   G[{I, -1, 1}, z]*Log[2] - G[{I, 1, -1}, z]*Log[2] + 
   2*G[{I, 1, 1}, z]*Log[2] - (3*Pi^2*Log[2]^2)/10 + 
   G[{-1, -I}, z]*((2*I)*Catalan - I*Pi*Log[2]) + 
   G[{-I, 1}, z]*((2*I)*Catalan - I*Pi*Log[2]) + 
   G[{-1, I}, z]*((-2*I)*Catalan + I*Pi*Log[2]) + 
   G[{I, 1}, z]*((-2*I)*Catalan + I*Pi*Log[2]) + 
   G[{-1}, z]*((-1/16*I)*(3*Pi^3 + 64*Im[PolyLog[3, 1 - I]]) + 
     (2*I)*Catalan*Log[2] - (I/4)*Pi*Log[2]^2) + 
   G[{1}, z]*(-G[{-I, -1, -1}, z] + 2*G[{-I, -1, -I}, z] - 
     G[{-I, -1, 1}, z] + G[{-I, 1, -1}, z] - 2*G[{-I, 1, -I}, z] + 
     G[{-I, 1, 1}, z] + G[{I, -1, -1}, z] - 2*G[{I, -1, -I}, z] + 
     G[{I, -1, 1}, z] - G[{I, 1, -1}, z] + 2*G[{I, 1, -I}, z] - 
     G[{I, 1, 1}, z] + (I/16)*(3*Pi^3 + 64*Im[PolyLog[3, 1 - I]]) + 
     G[{-I, 1}, z]*Log[2] + ((-2*I)*Catalan - G[{-I, -1}, z] + G[{I, -1}, z])*
      Log[2] - G[{I, 1}, z]*Log[2] + (I/4)*Pi*Log[2]^2 + 
     G[{I}, z]*((2*I)*Catalan - I*Pi*Log[2]) + 
     G[{-I}, z]*((-2*I)*Catalan + I*Pi*Log[2])) + 
   (640*Catalan^2 - 99*Pi^4 + 12288*Re[PolyLog[4, 1 - I]])/320 + 
   Log[2]*(G[{-1, -I, -1}, z] - G[{-1, -I, 1}, z] - G[{-1, I, -1}, z] + 
     G[{-1, I, 1}, z] + (-4*Catalan*Pi - 7*Zeta[3])/2), 
 II[{w3, w1, w4, w3}, x] -> (-2*I)*Catalan*G[{-1, -I}, z] + 
   (2*I)*Catalan*G[{-1, I}, z] - (2*I)*Catalan*G[{-I, 1}, z] + 
   (2*I)*Catalan*G[{I, 1}, z] - (I/2)*Pi*G[{-1, -I, 0}, z] + 
   I*Pi*G[{-1, -I, -I}, z] + (I/2)*Pi*G[{-1, I, 0}, z] - 
   I*Pi*G[{-1, I, -I}, z] - (I/2)*Pi*G[{-I, 0, 1}, z] + 
   I*Pi*G[{-I, -I, 1}, z] - (I/2)*Pi*G[{-I, 1, 0}, z] + 
   I*Pi*G[{-I, 1, -I}, z] + (I/2)*Pi*G[{I, 0, 1}, z] - 
   I*Pi*G[{I, -I, 1}, z] + (I/2)*Pi*G[{I, 1, 0}, z] - I*Pi*G[{I, 1, -I}, z] + 
   G[{-1, -I, 0, -1}, z] - G[{-1, -I, 0, 1}, z] - 2*G[{-1, -I, -I, -1}, z] + 
   2*G[{-1, -I, -I, 1}, z] - G[{-1, I, 0, -1}, z] + G[{-1, I, 0, 1}, z] + 
   2*G[{-1, I, -I, -1}, z] - 2*G[{-1, I, -I, 1}, z] + G[{-I, 0, -1, 1}, z] + 
   G[{-I, 0, 1, -1}, z] - 2*G[{-I, 0, 1, 1}, z] - 2*G[{-I, -I, -1, 1}, z] - 
   2*G[{-I, -I, 1, -1}, z] + 4*G[{-I, -I, 1, 1}, z] + G[{-I, 1, 0, -1}, z] - 
   G[{-I, 1, 0, 1}, z] - 2*G[{-I, 1, -I, -1}, z] + 2*G[{-I, 1, -I, 1}, z] - 
   G[{I, 0, -1, 1}, z] - G[{I, 0, 1, -1}, z] + 2*G[{I, 0, 1, 1}, z] + 
   2*G[{I, -I, -1, 1}, z] + 2*G[{I, -I, 1, -1}, z] - 4*G[{I, -I, 1, 1}, z] - 
   G[{I, 1, 0, -1}, z] + G[{I, 1, 0, 1}, z] + 2*G[{I, 1, -I, -1}, z] - 
   2*G[{I, 1, -I, 1}, z] - Catalan*Pi*Log[2] - (3*Pi^2*Log[2]^2)/20 + 
   G[{1}, z]*((2*I)*Catalan*G[{-I}, z] - (2*I)*Catalan*G[{I}, z] + 
     (I/2)*Pi*G[{-I, 0}, z] - I*Pi*G[{-I, -I}, z] - (I/2)*Pi*G[{I, 0}, z] + 
     I*Pi*G[{I, -I}, z] - G[{-I, 0, -1}, z] + G[{-I, 0, 1}, z] + 
     2*G[{-I, -I, -1}, z] - 2*G[{-I, -I, 1}, z] + G[{I, 0, -1}, z] - 
     G[{I, 0, 1}, z] - 2*G[{I, -I, -1}, z] + 2*G[{I, -I, 1}, z] - 
     (I/8)*(Pi^3 + 32*Im[PolyLog[3, 1 - I]]) - (I/4)*Pi*Log[2]^2) + 
   G[{-1}, z]*((I/8)*(Pi^3 + 32*Im[PolyLog[3, 1 - I]]) + (I/4)*Pi*Log[2]^2) + 
   (-11*Pi^4 - 3840*Pi*Im[PolyLog[3, 1 - I]] - 12288*Re[PolyLog[4, 1 - I]])/
    960, II[{w3, w4, w1, w3}, x] -> (2*I)*Catalan*G[{-1, 0}, z] - 
   (4*I)*Catalan*G[{-1, -I}, z] + (2*I)*Catalan*G[{0, 1}, z] - 
   (4*I)*Catalan*G[{-I, 1}, z] - (I/2)*Pi*G[{-1, 0, -I}, z] + 
   (I/2)*Pi*G[{-1, 0, I}, z] + I*Pi*G[{-1, -I, -I}, z] - 
   I*Pi*G[{-1, -I, I}, z] - (I/2)*Pi*G[{0, -I, 1}, z] + 
   (I/2)*Pi*G[{0, I, 1}, z] - (I/2)*Pi*G[{0, 1, -I}, z] + 
   (I/2)*Pi*G[{0, 1, I}, z] + I*Pi*G[{-I, -I, 1}, z] - 
   I*Pi*G[{-I, I, 1}, z] + I*Pi*G[{-I, 1, -I}, z] - I*Pi*G[{-I, 1, I}, z] + 
   G[{-1, 0, -I, -1}, z] - G[{-1, 0, -I, 1}, z] - G[{-1, 0, I, -1}, z] + 
   G[{-1, 0, I, 1}, z] - 2*G[{-1, -I, -I, -1}, z] + 2*G[{-1, -I, -I, 1}, z] + 
   2*G[{-1, -I, I, -1}, z] - 2*G[{-1, -I, I, 1}, z] + G[{0, -I, -1, 1}, z] + 
   G[{0, -I, 1, -1}, z] - 2*G[{0, -I, 1, 1}, z] - G[{0, I, -1, 1}, z] - 
   G[{0, I, 1, -1}, z] + 2*G[{0, I, 1, 1}, z] + G[{0, 1, -I, -1}, z] - 
   G[{0, 1, -I, 1}, z] - G[{0, 1, I, -1}, z] + G[{0, 1, I, 1}, z] - 
   2*G[{-I, -I, -1, 1}, z] - 2*G[{-I, -I, 1, -1}, z] + 
   4*G[{-I, -I, 1, 1}, z] + 2*G[{-I, I, -1, 1}, z] + 2*G[{-I, I, 1, -1}, z] - 
   4*G[{-I, I, 1, 1}, z] - 2*G[{-I, 1, -I, -1}, z] + 2*G[{-I, 1, -I, 1}, z] + 
   2*G[{-I, 1, I, -1}, z] - 2*G[{-I, 1, I, 1}, z] + (Pi^2*Log[2]^2)/40 + 
   G[{-1}, z]*((-1/16*I)*(3*Pi^3 + 128*Im[PolyLog[3, 1 - I]]) - 
     (2*I)*Catalan*Log[2] - (I/2)*Pi*Log[2]^2) + 
   G[{1}, z]*((-2*I)*Catalan*G[{0}, z] + (4*I)*Catalan*G[{-I}, z] + 
     (I/2)*Pi*G[{0, -I}, z] - (I/2)*Pi*G[{0, I}, z] - I*Pi*G[{-I, -I}, z] + 
     I*Pi*G[{-I, I}, z] - G[{0, -I, -1}, z] + G[{0, -I, 1}, z] + 
     G[{0, I, -1}, z] - G[{0, I, 1}, z] + 2*G[{-I, -I, -1}, z] - 
     2*G[{-I, -I, 1}, z] - 2*G[{-I, I, -1}, z] + 2*G[{-I, I, 1}, z] + 
     (I/16)*(3*Pi^3 + 128*Im[PolyLog[3, 1 - I]]) + (2*I)*Catalan*Log[2] + 
     (I/2)*Pi*Log[2]^2) + (-3840*Catalan^2 - 19*Pi^4 + 
     1920*Pi*Im[PolyLog[3, 1 - I]] + 12288*Re[PolyLog[4, 1 - I]])/960, 
 II[{w3, w4, w3, w2}, x] -> -G[{-1, 0, -1, -1}, z] + 
   2*G[{-1, 0, -1, -I}, z] - G[{-1, 0, -1, 1}, z] + G[{-1, 0, 1, -1}, z] - 
   2*G[{-1, 0, 1, -I}, z] + G[{-1, 0, 1, 1}, z] + 2*G[{-1, -I, -1, -1}, z] - 
   4*G[{-1, -I, -1, -I}, z] + 2*G[{-1, -I, -1, 1}, z] - 
   2*G[{-1, -I, 1, -1}, z] + 4*G[{-1, -I, 1, -I}, z] - 
   2*G[{-1, -I, 1, 1}, z] - G[{0, -1, -1, 1}, z] + 2*G[{0, -1, -I, 1}, z] - 
   G[{0, -1, 1, -1}, z] + 2*G[{0, -1, 1, -I}, z] - 2*G[{0, -1, 1, 1}, z] - 
   G[{0, 1, -1, -1}, z] + 2*G[{0, 1, -1, -I}, z] - 2*G[{0, 1, -I, 1}, z] + 
   2*G[{0, 1, 1, -1}, z] - 4*G[{0, 1, 1, -I}, z] + 3*G[{0, 1, 1, 1}, z] + 
   2*G[{-I, -1, -1, 1}, z] - 4*G[{-I, -1, -I, 1}, z] + 
   2*G[{-I, -1, 1, -1}, z] - 4*G[{-I, -1, 1, -I}, z] + 
   4*G[{-I, -1, 1, 1}, z] + 2*G[{-I, 1, -1, -1}, z] - 
   4*G[{-I, 1, -1, -I}, z] + 4*G[{-I, 1, -I, 1}, z] - 
   4*G[{-I, 1, 1, -1}, z] + 8*G[{-I, 1, 1, -I}, z] - 6*G[{-I, 1, 1, 1}, z] - 
   G[{0, -1, 1}, z]*Log[2] - G[{0, 1, -1}, z]*Log[2] + 
   2*G[{0, 1, 1}, z]*Log[2] + 2*G[{-I, -1, 1}, z]*Log[2] + 
   2*G[{-I, 1, -1}, z]*Log[2] - 4*G[{-I, 1, 1}, z]*Log[2] - 
   (Pi^2*Log[2]^2)/4 + G[{-1}, z]*((-1/16*I)*Pi^3 + (4*I)*Catalan*Log[2]) + 
   G[{-1, 0}, z]*((-2*I)*Catalan + I*Pi*Log[2]) + 
   G[{0, 1}, z]*((-2*I)*Catalan + I*Pi*Log[2]) + 
   G[{-1, -I}, z]*((4*I)*Catalan - (2*I)*Pi*Log[2]) + 
   G[{-I, 1}, z]*((4*I)*Catalan - (2*I)*Pi*Log[2]) + 
   G[{1}, z]*((I/16)*Pi^3 + G[{0, -1, -1}, z] - 2*G[{0, -1, -I}, z] + 
     G[{0, -1, 1}, z] - G[{0, 1, -1}, z] + 2*G[{0, 1, -I}, z] - 
     G[{0, 1, 1}, z] - 2*G[{-I, -1, -1}, z] + 4*G[{-I, -1, -I}, z] - 
     2*G[{-I, -1, 1}, z] + 2*G[{-I, 1, -1}, z] - 4*G[{-I, 1, -I}, z] + 
     2*G[{-I, 1, 1}, z] - G[{0, 1}, z]*Log[2] + 
     ((-4*I)*Catalan + G[{0, -1}, z] - 2*G[{-I, -1}, z])*Log[2] + 
     2*G[{-I, 1}, z]*Log[2] + G[{0}, z]*((2*I)*Catalan - I*Pi*Log[2]) + 
     G[{-I}, z]*((-4*I)*Catalan + (2*I)*Pi*Log[2])) + 
   (1536*Catalan^2 - 97*Pi^4 + 12288*Re[PolyLog[4, 1 - I]])/384 + 
   Log[2]*(-G[{-1, 0, -1}, z] + G[{-1, 0, 1}, z] + 2*G[{-1, -I, -1}, z] - 
     2*G[{-1, -I, 1}, z] + (-8*Catalan*Pi - 21*Zeta[3])/4)}


==> anc/W <==
((1 + x^2)*Z^3*\[Alpha]^4*(Pi/8 + (Pi^3*(-9 - 21*x^2 - 8*x^4))/(576*x^2) - 
   ((1 - 3*x^2)*(Pi*II[{w2}, x] - 2*II[{w1, w3}, x]))/(16*x^2) - 
   ((1 - x^2)*(-II[{w3}, x] - 2*(Pi*II[{w4}, x] + II[{w2, w3}, x] - 
        2*II[{w4, w3}, x])))/(8*x^2) - 
   ((3 - 15*x^2 - 8*x^4)*(Pi*II[{w1, w2}, x] - 2*II[{w1, w1, w3}, x]))/
    (48*x^2) - ((3 - 9*x^2 - 4*x^4)*(-(Pi*II[{w1, w4}, x]) - 
      II[{w1, w2, w3}, x] + 2*II[{w1, w4, w3}, x]))/(12*x^2) - 
   ((-1 - x^2)*(Pi*(Pi*II[{w1, w3}, x] + 12*II[{w1, w1, w4}, x] - 
        6*II[{w1, w3, w3}, x]) + 12*(II[{w1, w1, w2, w3}, x] - 
        2*II[{w1, w1, w4, w3}, x] + II[{w1, w3, w3, w3}, x])))/(48*x^2) - 
   ((-1 - 7*x^2 - 7*x^4 - x^6)*(-(Pi*II[{w1, w2, w2}, x]) + 
      2*(Pi*(II[{w1, w2, w4}, x] + II[{w1, w4, w2}, x] - 
          2*II[{w1, w4, w4}, x]) + II[{w1, w2, w1, w3}, x] + 
        II[{w1, w2, w2, w3}, x] - 2*(II[{w1, w2, w4, w3}, x] + 
          II[{w1, w4, w1, w3}, x] + II[{w1, w4, w2, w3}, x] - 
          2*II[{w1, w4, w4, w3}, x]))))/(16*x^4) + 
   (-14 - 3*Pi^2 - 18*II[{w1}, x] + 18*II[{w2}, x] + 18*Pi*II[{w3}, x] - 
     36*II[{w3, w3}, x] - 36*Log[2])/(72*x) + 
   ((3 + 2*x^2)*(2*II[{w1, w1, w3}, x] + II[{w1, w3, w2}, x] - 
      II[{w1, w3}, x]*(II[{w1}, x] + 2*Log[2])))/6 - 
   ((4 + 9*x^2 - 9*x^4 - 4*x^6)*(-II[{w1, w4, w3}, x] - II[{w4, w1, w3}, x] - 
      II[{w4, w3, w2}, x] + II[{w4, w3}, x]*(II[{w1}, x] + 2*Log[2])))/
    (12*x^4) - ((1 + 3*x^2 - 3*x^4 - x^6)*
     (Pi*(II[{w2, w2}, x] - 2*(II[{w2, w4}, x] + II[{w4, w2}, x] - 
          2*II[{w4, w4}, x])) + 2*(II[{w1, w2, w3}, x] - 
        II[{w2, w2, w3}, x] + II[{w2, w3, w2}, x] + 
        2*(II[{w2, w4, w3}, x] + II[{w4, w1, w3}, x] + II[{w4, w2, w3}, x] - 
          2*II[{w4, w4, w3}, x]) - II[{w2, w3}, x]*(II[{w1}, x] + 
          2*Log[2]))))/(12*x^4) - 
   ((-3 - 10*x^2 - 3*x^4)*(Pi*(II[{w3, w2}, x] - 2*II[{w3, w4}, x]) + 
      2*(II[{w1, w3, w3}, x] - II[{w3, w2, w3}, x] + II[{w3, w3, w2}, x] + 
        2*II[{w3, w4, w3}, x] - II[{w3, w3}, x]*(II[{w1}, x] + 2*Log[2]))))/
    (12*x^3) - ((-1 - 5*x^2 - 5*x^4 - x^6)*(Pi^3*II[{w2}, x] - 
      12*(Pi*II[{w2, w1, w2}, x] + 2*(-(Pi*II[{w2, w1, w4}, x]) + 
          2*II[{w1, w1, w2, w3}, x] - 4*II[{w1, w1, w4, w3}, x] + 
          2*II[{w1, w2, w1, w3}, x] + II[{w1, w2, w3, w2}, x] - 
          2*II[{w1, w4, w1, w3}, x] - 2*II[{w1, w4, w3, w2}, x] + 
          II[{w2, w1, w1, w3}, x] - II[{w2, w1, w2, w3}, x] + 
          II[{w2, w1, w3, w2}, x] + 2*II[{w2, w1, w4, w3}, x]) - 
        2*(II[{w1, w2, w3}, x] - 2*II[{w1, w4, w3}, x] + II[{w2, w1, w3}, x])*
         (II[{w1}, x] + 2*Log[2]))))/(192*x^4) - 
   ((-1 - 2*x^2 - x^4)*(Pi^3*II[{w3}, x] - 6*Pi*II[{w3, w1, w2}, x] + 
      12*(-2*II[{w1, w3, w1, w3}, x] + 2*II[{w1, w3, w4, w3}, x] - 
        3*II[{w3, w1, w1, w3}, x] + 2*(-II[{w3, w1, w3, w2}, x] + 
          II[{w3, w1, w4, w3}, x] + II[{w3, w4, w1, w3}, x] + 
          II[{w3, w4, w3, w2}, x]) + 2*(II[{w3, w1, w3}, x] - 
          II[{w3, w4, w3}, x])*(II[{w1}, x] + 2*Log[2]))))/(192*x^3)))/Pi


==> anc/main.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     47915,       1215]
NotebookOptionsPosition[     43410,       1140]
NotebookOutlinePosition[     43839,       1157]
CellTagsIndexPosition[     43796,       1154]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Section",
 CellChangeTimes->{{4.00198359770512*^9, 
  4.0019836003230143`*^9}},ExpressionUUID->"51f0847f-6fca-44a0-8d89-\
32f0a297b305"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{4.003965914667069*^9, 4.003965915265617*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"748b960b-e9df-409c-b0af-ee1138cc196a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.78270707316917*^9, 3.782707100430525*^9}, {
   3.782707134733799*^9, 3.782707157285591*^9}, {3.784530891621039*^9, 
   3.784530899955407*^9}, {3.784532269772458*^9, 3.784532281381135*^9}, {
   3.785649488107325*^9, 3.785649489304799*^9}, {3.916181910638605*^9, 
   3.916181911232751*^9}, {3.9368350762906847`*^9, 3.936835076899177*^9}, 
   3.939857340994841*^9, {3.9399338944413433`*^9, 3.9399338959613657`*^9}, {
   3.9532509752856493`*^9, 3.9532509773151712`*^9}, {3.965083331108556*^9, 
   3.965083336933978*^9}, {3.9665625307953167`*^9, 3.966562545229306*^9}, {
   3.967514863292767*^9, 3.967514875645639*^9}, {3.968282147024778*^9, 
   3.968282159937985*^9}, {3.970093491780962*^9, 3.970093495779686*^9}, 
   3.970093525824629*^9, {3.970962659532711*^9, 3.970962674507779*^9}, {
   3.971403966777232*^9, 3.971403971304331*^9}, {3.971404003255353*^9, 
   3.9714040295477057`*^9}, {4.001971867296217*^9, 4.001971898522872*^9}, {
   4.001971929137485*^9, 4.001971964192649*^9}, {4.003784528976954*^9, 
   4.003784529561764*^9}, {4.003963705051474*^9, 4.0039637064751997`*^9}, {
   4.004151531846012*^9, 4.004151535407936*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c8754b89-32eb-42da-b572-740418426cfc"],

Cell[BoxData["\<\"/home/roman/Yandex.Disk/Students/PhD students/Alexey \
Popov/WK/Paper/anc\"\>"], "Output",
 CellChangeTimes->{4.004151544998077*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"e5bf92cf-3a5b-4b80-a0af-7a133824d478"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Definition", " ", "of", " ", "the", " ", "function", " ", "ginshN", " ", 
    "for", " ", "evaluation", " ", "of", " ", "expressions", " ", 
    "containing", " ", "GPLs", " ", "and", " ", "MZVs"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Quiet", "[", 
      RowBox[{"RunProcess", "[", 
       RowBox[{"\"\<ginsh\>\"", ",", "\"\<ExitCode\>\"", 
        ",", "\"\<exit();\>\""}], "]"}], "]"}], "===", "0"}], ",", "\n", 
    RowBox[{
     RowBox[{"ginshN", "[", 
      RowBox[{"expr_", ",", "p_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"prog", ",", 
         RowBox[{"pls", "=", 
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"Cases", "[", 
            RowBox[{"expr", ",", 
             RowBox[{"_G", "|", "_MZV"}], ",", "All"}], "]"}], "]"}]}], ",", 
         "plsN"}], "}"}], ",", "\n", 
       RowBox[{
        RowBox[{"prog", "=", 
         RowBox[{"\"\<Digits=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"Ceiling", "[", "p", "]"}], "]"}], "<>", "\"\<:\\n\>\"", "<>", 
          RowBox[{"StringJoin", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\"\<evalf(\>\"", "<>", 
               RowBox[{"StringReplace", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{"#", ",", "InputForm"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\"\< \>\"", "->", "\"\<\>\""}], ",", 
                   RowBox[{"\"\<[\>\"", "->", "\"\<(\>\""}], ",", 
                   RowBox[{"\"\<]\>\"", "->", "\"\<)\>\""}], ",", 
                   RowBox[{"\"\<Sqrt\>\"", "->", "\"\<sqrt\>\""}], ",", 
                   RowBox[{"\"\<MZV\>\"", "->", "\"\<zeta\>\""}]}], "}"}]}], 
                "]"}], "<>", "\"\<);\\n\>\""}], "&"}], "/@", 
             RowBox[{"(", 
              RowBox[{"pls", "/.", 
               RowBox[{
                RowBox[{"MZV", "[", "l__Integer", "]"}], ":>", 
                RowBox[{"MZV", "[", 
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   RowBox[{"{", "l", "}"}], "]"}], ",", 
                  RowBox[{"Sign", "[", 
                   RowBox[{"{", "l", "}"}], "]"}]}], "]"}]}]}], ")"}]}], 
            ")"}]}], "<>", "\"\<exit();\>\""}]}], ";", "\n", 
        RowBox[{"plsN", "=", 
         RowBox[{"ToExpression", "/@", 
          RowBox[{"StringSplit", "[", 
           RowBox[{"StringReplace", "[", 
            RowBox[{
             RowBox[{"RunProcess", "[", 
              
              RowBox[{"\"\<ginsh\>\"", ",", "\"\<StandardOutput\>\"", ",", 
               "prog"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"a", ":", "NumberString"}], "~~", "\"\<E\>\"", "~~", 
                RowBox[{"b", ":", "NumberString"}]}], ":>", 
               RowBox[{"a", "<>", "\"\<*^\>\"", "<>", "b"}]}], "}"}]}], "]"}],
            "]"}]}]}], ";", "\n", 
        RowBox[{"expr", "/.", 
         RowBox[{"Dispatch", "[", 
          RowBox[{"Thread", "[", 
           RowBox[{"pls", "->", "plsN"}], "]"}], "]"}]}]}]}], "\n", "]"}]}], ",",
     "\n", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<ginsh not found. Visit https://ginac.de/ to install GinaC.\
\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"Large", ",", "Bold", ",", "Red"}], "}"}]}], "]"}], "]"}]}], 
   RowBox[{"(*", 
    RowBox[{"Print", " ", "warning"}], "*)"}], "]"}]}]], "Code",
 CellChangeTimes->{{3.78270707316917*^9, 3.782707100430525*^9}, {
   3.782707134733799*^9, 3.782707157285591*^9}, {3.784530891621039*^9, 
   3.784530899955407*^9}, {3.784532269772458*^9, 3.784532281381135*^9}, {
   3.785649488107325*^9, 3.785649489304799*^9}, {3.916181910638605*^9, 
   3.916181911232751*^9}, {3.9368350762906847`*^9, 3.936835076899177*^9}, 
   3.939857340994841*^9, {3.9399338944413433`*^9, 3.9399338959613657`*^9}, {
   3.9532509752856493`*^9, 3.9532509773151712`*^9}, {3.965083331108556*^9, 
   3.965083336933978*^9}, {3.9665625307953167`*^9, 3.966562545229306*^9}, {
   3.967514863292767*^9, 3.967514875645639*^9}, {3.968282147024778*^9, 
   3.968282159937985*^9}, {3.970093491780962*^9, 3.970093495779686*^9}, 
   3.970093525824629*^9, {3.970962659532711*^9, 3.970962674507779*^9}, {
   3.971403966777232*^9, 3.971403971304331*^9}, {3.971404003255353*^9, 
   3.9714040295477057`*^9}, {4.001971867296217*^9, 4.001971898522872*^9}, {
   4.001971929137485*^9, 4.001971964192649*^9}, {4.003784528976954*^9, 
   4.003784529561764*^9}, {4.003963705051474*^9, 4.0039637064751997`*^9}, {
   4.004151531846012*^9, 4.004151535407936*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"45e78f73-1156-4f1a-be9d-c3a6af1640d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "=", 
   RowBox[{"Get", "[", "\"\<W\>\"", "]"}]}], ";"}]], "Code",
 CellChangeTimes->{
  4.000527239930543*^9, {4.000527378186264*^9, 4.000527429211328*^9}, 
   4.00052747624902*^9, {4.000531210907714*^9, 4.0005312399800673`*^9}, 
   4.000772891278555*^9, {4.000774043408409*^9, 4.000774048718741*^9}, {
   4.001968669123645*^9, 4.001968673170323*^9}, {4.001969094292438*^9, 
   4.001969112516*^9}, {4.002338889340568*^9, 4.002338892099613*^9}, {
   4.003963874412108*^9, 4.0039639193252277`*^9}, {4.0039650706149406`*^9, 
   4.0039650718787203`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c4e036a1-c270-4fd7-908a-58367d9c9fe9"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"n", "\[InvisibleComma]", "l"}]], "TI"], TraditionalForm]],
  ExpressionUUID->"3e0e829b-1a4a-4e7e-bfa8-ae347d715d65"],
 "  from Eq . (2.4):"
}], "Text",
 CellChangeTimes->{{4.0039641203271008`*^9, 4.003964136837839*^9}, {
  4.003964224581037*^9, 
  4.003964264159162*^9}},ExpressionUUID->"2aa5c2b0-19a8-4586-8d2d-\
e8eac0ce39ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"Apart", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ComplexExpand", "[", 
         RowBox[{"Im", "[", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "\[Kappa]"}]}], ")"}], 
           RowBox[{"2", " ", "n"}]], "]"}], "]"}], 
        FractionBox[
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "l"}], "-", "n"}], ",", 
            RowBox[{"1", "+", "l", "-", "n"}], ",", "1", ",", 
            RowBox[{"-", 
             SuperscriptBox["\[Kappa]", "2"]}]}], "]"}], " "}], 
         RowBox[{"2", " ", "\[Kappa]", " ", "n", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Kappa]", "2"]}], ")"}], 
           RowBox[{"2", "n"}]]}]]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Kappa]", "->", 
        FractionBox["q", 
         RowBox[{"2", "\[Tau]"}]]}], "}"}]}], ",", "q"}], "]"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{4.0005244295828943`*^9, 4.000524595336609*^9}, {
   4.000524643122643*^9, 4.000524706113145*^9}, {4.000524807605734*^9, 
   4.0005248928611107`*^9}, {4.0005249248923073`*^9, 4.000524951167726*^9}, {
   4.0005249816388187`*^9, 4.000525037654808*^9}, 4.000525222660302*^9, {
   4.000526249715893*^9, 4.000526249836135*^9}, {4.0005266732302637`*^9, 
   4.000526679715541*^9}, {4.000531606880611*^9, 4.000531638583148*^9}, {
   4.0005316783696737`*^9, 4.0005317106913147`*^9}, {4.0008468644914494`*^9, 
   4.000846902979048*^9}, {4.00084842642381*^9, 4.0008484321674137`*^9}, {
   4.000864518138349*^9, 4.0008645309357224`*^9}, {4.000864581907095*^9, 
   4.000864613769627*^9}, {4.0008650134114723`*^9, 4.0008650229998302`*^9}, 
   4.00086603166924*^9, {4.000866111445827*^9, 4.0008661216483593`*^9}, {
   4.000866352929077*^9, 4.0008663748497477`*^9}, {4.000866517269642*^9, 
   4.000866550489077*^9}, {4.000866883081867*^9, 4.000866889030846*^9}, {
   4.001637584373124*^9, 4.001637826946444*^9}, {4.001637909804666*^9, 
   4.001637938008622*^9}, {4.001637986640376*^9, 4.001638005499007*^9}, {
   4.001968757767468*^9, 4.0019687969475193`*^9}, {4.0019689122901363`*^9, 
   4.0019690693898363`*^9}, {4.001969127534053*^9, 4.001969308253764*^9}, {
   4.001969428542169*^9, 4.001969467825165*^9}, {4.001972799281073*^9, 
   4.0019728076969023`*^9}, {4.001972865968884*^9, 4.001972934697242*^9}, {
   4.002227566517479*^9, 4.0022276429911757`*^9}, {4.00234186981618*^9, 
   4.002341889742639*^9}, {4.003964045467174*^9, 4.003964046260347*^9}, {
   4.003964091670281*^9, 4.003964093094844*^9}, {4.0039644992578077`*^9, 
   4.003964508018221*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"5a786d62-f1f7-420b-84f2-4e718cc98ca6"],

Cell["weights from Eq. (3.9):", "Text",
 CellChangeTimes->{{4.0039641203271008`*^9, 4.003964136837839*^9}, {
  4.003964224581037*^9, 4.003964264159162*^9}, {4.003964316073633*^9, 
  4.0039643413389482`*^9}},ExpressionUUID->"e9b62f86-88d3-4cec-b81c-\
fc9e4562f1d7"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"alphabet", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"w1", "->", 
       RowBox[{"1", "/", "x"}]}], ",", 
      RowBox[{"w2", "->", 
       FractionBox[
        RowBox[{"2", "x"}], 
        RowBox[{
         SuperscriptBox["x", "2"], "+", "1"}]]}], ",", 
      RowBox[{"w3", "->", 
       FractionBox["2", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", "1"}]]}], ",", 
      RowBox[{"w4", "->", 
       FractionBox[
        RowBox[{"2", "x"}], 
        RowBox[{
         SuperscriptBox["x", "2"], "-", "1"}]]}]}], "}"}]}], ";"}], 
  "Code"]], "Code",
 CellChangeTimes->{{3.972599521111498*^9, 3.9725995226505013`*^9}, {
   3.9732083429819813`*^9, 3.973208344569483*^9}, {4.000528425991989*^9, 
   4.000528455099925*^9}, {4.000530339001384*^9, 4.0005303468067617`*^9}, {
   4.000763569045141*^9, 4.00076356925854*^9}, {4.000772624318284*^9, 
   4.00077273657649*^9}, {4.000772772032837*^9, 4.0007728249713287`*^9}, {
   4.000774505367433*^9, 4.0007745158749104`*^9}, {4.000774621538978*^9, 
   4.000774660196805*^9}, 4.00077483532117*^9, {4.00077491517148*^9, 
   4.000774944664151*^9}, {4.000775083455336*^9, 4.000775096950033*^9}, {
   4.000775297078473*^9, 4.0007753009624157`*^9}, {4.000775419838686*^9, 
   4.0007754354251127`*^9}, {4.001974031634111*^9, 4.0019740335038853`*^9}, {
   4.001974064903483*^9, 4.001974081859438*^9}, {4.001974383113017*^9, 
   4.001974392116281*^9}, {4.00198192207327*^9, 4.001981948635283*^9}, {
   4.001983490177332*^9, 4.001983507066884*^9}, {4.002066576153079*^9, 
   4.002066591174556*^9}, 4.002066917297007*^9, {4.002066967224524*^9, 
   4.0020669834311037`*^9}, {4.002340316186741*^9, 4.002340335220541*^9}, {
   4.002340391336998*^9, 4.00234041465016*^9}, {4.002341979153183*^9, 
   4.002341979766221*^9}, {4.003181186761237*^9, 4.003181203665391*^9}, {
   4.0039642851369*^9, 4.00396430846462*^9}, {4.003964668146577*^9, 
   4.003964670138256*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"800e6027-d911-4682-9fa3-abe8dd12f7b5"],

Cell[TextData[{
 "Iterated integrals ",
 Cell[BoxData[
  FormBox[
   StyleBox["\[DoubleStruckCapitalI]", "TI"], TraditionalForm]],
  ExpressionUUID->"6c7c1c9d-a0cd-4873-818c-842b61476c02"],
 " and their derivative, Eqs. (3.10) and (3.14)"
}], "Text",
 CellChangeTimes->{{4.0039644037018433`*^9, 
  4.0039644752080507`*^9}},ExpressionUUID->"9606a957-f77e-4c3d-b329-\
b9730a903fea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"II", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "x"}], "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Derivative", "[", 
      RowBox[{"arr_", ",", "1"}], "]"}], "[", "II", "]"}], "[", 
    RowBox[{
     RowBox[{"l", ":", 
      RowBox[{"{", 
       RowBox[{"w_", ",", "ws___"}], "}"}]}], ",", "x"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Derivative", "[", 
       RowBox[{"arr", ",", "1"}], "]"}], "[", "II", "]"}], "[", 
     RowBox[{"l", ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"w", "/.", "alphabet"}], ")"}], 
     RowBox[{"II", "[", 
      RowBox[{
       RowBox[{"{", "ws", "}"}], ",", "x"}], "]"}]}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{4.003964637068667*^9, 4.003964637068685*^9}, {
  4.003964673339237*^9, 4.003964743694365*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7fd95a75-d7f9-449b-af74-02b3acc30886"],

Cell["Relation between \[Tau], x, and z  Eqs. (3.7) and (3.16)", "Text",
 CellChangeTimes->{{4.003965159437725*^9, 4.003965169139738*^9}, {
  4.003965313659048*^9, 4.003965371653776*^9}, {4.003965532902103*^9, 
  4.003965545111787*^9}},ExpressionUUID->"8f080401-fe6d-4bae-8eb1-\
20618e274b9d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]tox", "=", 
    RowBox[{"\[Tau]", "->", 
     RowBox[{"2", 
      RowBox[{"x", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["x", "2"]}], ")"}]}]}]}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{"xto\[Tau]", "=", 
   RowBox[{"x", "->", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Tau]", "2"]}]]}], ")"}], "/", "\[Tau]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"xtoz", "=", 
   RowBox[{"x", "->", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"I", " ", "z"}]}], 
     RowBox[{"1", "-", 
      RowBox[{"I", " ", "z"}]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"zto\[Tau]", "=", 
   RowBox[{"z", "->", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Tau]", "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", "1"}], ")"}]}]]}]}], ";"}]}], "Code",
 CellChangeTimes->{{4.003965175100296*^9, 4.00396517595675*^9}, {
   4.003965206005741*^9, 4.0039652435516977`*^9}, 4.003965378263797*^9, {
   4.003965549399914*^9, 4.0039655848492126`*^9}, {4.0039695925063972`*^9, 
   4.003969624211945*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6fd18781-2d68-4126-b869-cf2bea3ebb3a"],

Cell[TextData[{
 "Expression of ",
 Cell[BoxData[
  FormBox[
   StyleBox["\[DoubleStruckCapitalI]", "TI"], TraditionalForm]],
  ExpressionUUID->"a94c3856-4ded-4239-a39d-13ea07278266"],
 " via ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"G", "(", 
     RowBox[{"...", "|", "x"}], ")"}], "TI"], TraditionalForm]],
  ExpressionUUID->"b6045e4a-3ee9-4f71-a2ba-c377b07f3895"],
 " and  ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"G", "(", 
     RowBox[{"...", "|", "z"}], ")"}], "TI"], TraditionalForm]],
  ExpressionUUID->"8d84f714-7f5b-45e6-8c81-dc69a124229f"],
 "  "
}], "Text",
 CellChangeTimes->{{4.0039647814883757`*^9, 4.0039648568357573`*^9}, {
  4.003964893653945*^9, 4.003964906078989*^9}, {4.00396498088533*^9, 
  4.003964980885378*^9}, {4.003965017124879*^9, 4.0039650610627728`*^9}, {
  4.003965308971114*^9, 
  4.003965310450758*^9}},ExpressionUUID->"5a6acc70-adaf-4363-b538-\
a3c0a081863f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IItoGx", "=", 
   RowBox[{"Get", "[", "\"\<IItoGx\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IItoGz", "=", 
   RowBox[{"Get", "[", "\"\<IItoGz\>\"", "]"}]}], ";"}]}], "Code",
 CellLabel->"In[12]:=",ExpressionUUID->"f3f00965-a31f-4cff-8e37-0ea2d124eaaf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dWd\[Xi]", "[", "0", "]"}], ":=", "W"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dWd\[Xi]", "[", "order_", "]"}], ":=", 
   RowBox[{
    RowBox[{"dWd\[Xi]", "[", "order", "]"}], "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"dWd\[Xi]", "[", 
          RowBox[{"order", "-", "1"}], "]"}], ",", "x"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Tau]", "/.", "\[Tau]tox"}], ")"}], "2"]}], ",", "x"}], 
        "]"}]], ",", 
      RowBox[{"_II", "|", "_Log", "|", "Pi"}], ",", "Simplify"}], "]"}]}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{4.000772947190242*^9, 4.0007730095367613`*^9}, {
   4.000773078588813*^9, 4.000773135281657*^9}, {4.0007732104107857`*^9, 
   4.000773251263715*^9}, {4.000773823836145*^9, 4.000773829402664*^9}, {
   4.000773863074563*^9, 4.000773863256351*^9}, {4.000773901662259*^9, 
   4.000773994516713*^9}, {4.000774326947659*^9, 4.000774341329671*^9}, {
   4.000774405799179*^9, 4.000774411747972*^9}, {4.000775360328475*^9, 
   4.000775360826828*^9}, {4.000782701170764*^9, 4.000782727023698*^9}, 
   4.0016386150274563`*^9, {4.0019684364369793`*^9, 4.001968436849703*^9}, {
   4.0019686760233192`*^9, 4.00196869173418*^9}, 4.002338897038404*^9, {
   4.002341948639182*^9, 4.002341956024743*^9}, {4.003963783631443*^9, 
   4.003963864651157*^9}, {4.003963929094078*^9, 4.003963932141996*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"32306a4d-db7d-4b7c-ad05-994e77cbf25a"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]E", "WK"], TraditionalForm]],ExpressionUUID->
  "4194f47a-171c-4cdc-a6ad-146918a2d715"],
 " in units of electron mass."
}], "Text",
 CellChangeTimes->{{4.00396844897567*^9, 
  4.003968465024394*^9}},ExpressionUUID->"17e4d8bd-f55c-43c0-b4ac-\
87f209bdc30d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]EWK", "[", 
    RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["Z", "3"], " ", 
      SuperscriptBox["\[Alpha]", "4"]}], ")"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Z", "3"], " ", 
           SuperscriptBox["\[Alpha]", "4"]}], ")"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"n", ",", "l"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"4", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "k_"], ":>", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"Factorial", "[", 
               RowBox[{
                RowBox[{"-", "k"}], "-", "1"}], "]"}]], 
             RowBox[{"dWd\[Xi]", "[", 
              RowBox[{
               RowBox[{"-", "k"}], "-", "1"}], "]"}]}]}], "}"}]}], ")"}]}], "/.",
        "\[Tau]tox"}], ",", 
      RowBox[{"_II", "|", "_Log", "|", "Pi"}], ",", "Factor"}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]EWK", "[", 
   RowBox[{"n_Integer", ",", "l_Integer", ",", 
    RowBox[{"n\[Tau]_", "?", "NumericQ"}]}], "]"}], ":=", 
  TagBox[GridBox[{
     {"\[Piecewise]", GridBox[{
        {
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Delta]EWK", "[", 
              RowBox[{"n", ",", "l"}], "]"}], "/.", "IItoGz"}], "/.", 
            "xtoz"}], "/.", "zto\[Tau]"}], "/.", 
          RowBox[{"\[Tau]", "->", 
           RowBox[{"n\[Tau]", "/", "n"}]}]}], 
         RowBox[{"n\[Tau]", ">", "n"}]},
        {
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Delta]EWK", "[", 
             RowBox[{"n", ",", "l"}], "]"}], "/.", "IItoGx"}], "/.", 
           "xto\[Tau]"}], "/.", 
          RowBox[{"\[Tau]", "->", 
           RowBox[{"n\[Tau]", "/", "n"}]}]}], "True"}
       },
       AllowedDimensions->{2, Automatic},
       Editable->True,
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
         "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.84]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}},
       Selectable->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxItemSize->{
     "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.35]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   "Piecewise",
   DeleteWithContents->True,
   Editable->False,
   SelectWithContents->True,
   Selectable->False,
   StripWrapperBoxes->True]}]}], "Code",
 CellChangeTimes->{{4.000763783052299*^9, 4.000763863563184*^9}, {
   4.000765034377963*^9, 4.0007650444404097`*^9}, {4.0007755011631603`*^9, 
   4.0007755211806717`*^9}, {4.0007755512195797`*^9, 4.000775552623579*^9}, {
   4.000783163169182*^9, 4.0007831918471413`*^9}, {4.001652761074869*^9, 
   4.0016528039903593`*^9}, {4.0016528376855907`*^9, 4.001652880623782*^9}, {
   4.0016529119268303`*^9, 4.00165291353139*^9}, {4.0019684601972513`*^9, 
   4.001968462070383*^9}, 4.001968716534486*^9, {4.001968828535837*^9, 
   4.001968847009783*^9}, {4.001969471712015*^9, 4.001969524134001*^9}, 
   4.001974365777685*^9, {4.001982124546864*^9, 4.001982125090437*^9}, {
   4.002067088405491*^9, 4.002067103164156*^9}, {4.0023419024393463`*^9, 
   4.0023419223434887`*^9}, 4.003963787822897*^9, 4.003963822545198*^9, 
   4.003963947343153*^9, {4.003965603930475*^9, 4.00396563118003*^9}, {
   4.003965847190937*^9, 4.003965851006428*^9}, 4.00396590599398*^9, 
   4.004151871088315*^9},ExpressionUUID->"9bbe3790-b751-4971-ae63-\
95d13a03715a"],

Cell[TextData[{
 "Wichmann - Kroll potential ",
 Cell[BoxData[
  StyleBox[
   RowBox[{
    SubscriptBox[
     StyleBox[
      OverscriptBox["V", "~"], "TI"], "WK"], 
    RowBox[{"(", "Q", ")"}]}], "TI"]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{4.004151823209462*^9},ExpressionUUID->
  "6375932a-a143-4edd-b9c4-91d0a3ab472e"]
}], "Text",
 CellChangeTimes->{{4.0041517394007263`*^9, 4.004151759587524*^9}, {
  4.0041517895893373`*^9, 
  4.0041518635741253`*^9}},ExpressionUUID->"d9323cd6-b1e6-4b4e-bd9d-\
96dd081042bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"VWKviaII", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Z", "3"], 
     SuperscriptBox["\[Alpha]", "4"], 
     FractionBox[
      RowBox[{"4", "\[Pi]"}], "Q"], 
     RowBox[{"Collect", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"W", "/.", 
           RowBox[{"x", "->", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "t"}]}]}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"W", "/.", 
           RowBox[{"x", "->", 
            RowBox[{"\[ImaginaryI]", " ", "t"}]}]}], ")"}]}], 
        RowBox[{"2", "\[ImaginaryI]", " ", 
         SuperscriptBox["Z", "3"], 
         SuperscriptBox["\[Alpha]", "4"]}]], ",", 
       RowBox[{"_II", "|", "_Log", "|", "Pi"}], ",", "Factor"}], "]"}]}], "/.", 
    RowBox[{"Q", "->", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"4", " ", "t"}], 
       RowBox[{"1", "-", 
        SuperscriptBox["t", "2"]}]], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VWK", "[", "Q_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["Z", "3"], 
    SuperscriptBox["\[Alpha]", "4"], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["VWKviaII", 
           RowBox[{
            SuperscriptBox["Z", "3"], 
            SuperscriptBox["\[Alpha]", "4"]}]], "/.", "IItoGx"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", 
             RowBox[{"a_", "*", "t"}]}], "]"}], ":>", 
           RowBox[{
            RowBox[{"Log", "[", "t", "]"}], "+", 
            RowBox[{"Log", "[", "a", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"l_", ",", 
             RowBox[{"a_", "*", "t"}]}], "]"}], ":>", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"l", "/", "a"}], ",", "t"}], "]"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"t", "->", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"4", "+", 
             SuperscriptBox["Q", "2"]}]], "-", "2"}], "Q"]}], "}"}]}], ",", 
      RowBox[{"_G", "|", "_Log"}], ",", "Factor"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Factor", "@", 
        RowBox[{"QuolyMod", "[", 
         RowBox[{"#", ",", 
          RowBox[{"t", "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["t", "2"]}], ")"}], "Q"}], "-", 
            RowBox[{"4", " ", "t"}]}]}]}], "]"}]}], "&"}], "*)"}], "]"}]}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{4.001546547897843*^9, 4.001546581499745*^9}, {
   4.001983970276196*^9, 4.001983972116194*^9}, {4.001984024500716*^9, 
   4.001984038981407*^9}, {4.00318133580789*^9, 4.00318134303726*^9}, {
   4.003181396145751*^9, 4.0031813999926023`*^9}, {4.004056143040172*^9, 
   4.0040562694547663`*^9}, {4.004056304050419*^9, 4.0040563599277163`*^9}, {
   4.004056465005101*^9, 4.0040564949361067`*^9}, {4.004056991529187*^9, 
   4.004057047625348*^9}, {4.004057103696968*^9, 4.0040571133844633`*^9}, {
   4.004057280310804*^9, 4.0040572809990997`*^9}, 4.004058420295341*^9, {
   4.004058476708699*^9, 4.0040585386234493`*^9}, {4.004060990963874*^9, 
   4.004060991434778*^9}, {4.004149105301193*^9, 4.004149134662736*^9}, {
   4.0041498983886633`*^9, 4.004149902172655*^9}, {4.0041499550633907`*^9, 
   4.004149971080379*^9}, {4.004150067525502*^9, 4.004150076581699*^9}, {
   4.004150156545165*^9, 4.004150193898735*^9}, {4.004150252973744*^9, 
   4.0041502573827467`*^9}, 4.004151867088105*^9, {4.004151996997539*^9, 
   4.004152010430002*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"0c06a2f9-4126-4e16-b252-a5752983dc2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analytic results", "Section",
 CellChangeTimes->{{4.004152309518018*^9, 
  4.004152314124782*^9}},ExpressionUUID->"021af79e-d987-4448-9b7a-\
ac3d0e9ab37c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]EWK", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "/.", "IItoGx"}], "//", 
  "Short"}]], "Input",
 CellChangeTimes->{{4.004152292796023*^9, 4.004152366783647*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"a61417be-3a24-40db-829f-975c8bc515ef"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SuperscriptBox["Z", "3"], " ", 
   SuperscriptBox["\[Alpha]", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["x", "2"], 
      RowBox[{"1", "+", 
       SuperscriptBox["x", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "\[ImaginaryI]"}], "}"}], ",", "x"}], "]"}]}], "-", 
         
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", "\[ImaginaryI]", "}"}], ",", "x"}], "]"}]}]}], 
        ")"}]}], 
      RowBox[{"1", "+", 
       SuperscriptBox["x", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", "\[ImaginaryI]"}], "}"}], ",", "x"}], "]"}], "+", 
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["x", "2"]}], ")"}]}]], "+", 
     RowBox[{"\[LeftSkeleton]", "31", "\[RightSkeleton]"}], "+", 
     FractionBox[
      RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
      SuperscriptBox["x", "2"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"\[LeftSkeleton]", "66", "\[RightSkeleton]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], ",", 
               RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", "x"}], "]"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], "}"}], 
             ",", "x"}], "]"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ",", "x"}],
             "]"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}], ",", 
             "x"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}]}]}], 
      "\[Pi]"]}], ")"}]}],
  Short]], "Output",
 CellChangeTimes->{{4.004152294820591*^9, 4.004152367114765*^9}},
 CellLabel->
  "Out[72]//Short=",ExpressionUUID->"ca01fc3e-161c-413e-afb5-cb5dd041ce5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"VWKviaII", "/.", "IItoGx"}], "//", "Short"}]}]], "Input",
 CellChangeTimes->{{4.0041523755203333`*^9, 4.0041524389711733`*^9}, 
   4.0041526064035473`*^9},ExpressionUUID->"d85d4cbb-a421-4dca-a0f9-\
9c388ffb44b0"],

Cell[BoxData[
 TagBox[
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["t", "2"]}], ")"}], " ", 
    SuperscriptBox["Z", "3"], " ", 
    SuperscriptBox["\[Alpha]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "\[ImaginaryI]"}], "}"}], ",", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "t"}]}], "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"G", "[", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "]"}]}]}], 
          ")"}]}], 
        RowBox[{"8", " ", "t"}]]}], "+", 
      RowBox[{"\[LeftSkeleton]", "61", "\[RightSkeleton]"}], "+", 
      FractionBox[
       RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
       RowBox[{"16", " ", 
        RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}]], "+", 
      FractionBox[
       RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "\[Pi]"]}], 
     ")"}]}], "t"],
  Short]], "Output",
 CellChangeTimes->{{4.004152385053855*^9, 4.00415244012094*^9}},
 CellLabel->
  "Out[76]//Short=",ExpressionUUID->"abe6a464-3fe5-4ab3-9527-11d1ce3601aa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerics", "Section",
 CellChangeTimes->{{4.001983639023769*^9, 4.001983642503792*^9}, {
  4.0041518793921623`*^9, 4.004151913152776*^9}, {4.004152348791819*^9, 
  4.004152350382552*^9}},ExpressionUUID->"1b1c5c71-042d-4615-b4ac-\
34240afe6f7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"constants", "=", 
   RowBox[{"MapAt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Rationalize", "[", 
       RowBox[{"#", ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "r"], "->", 
        FractionBox[
         RowBox[{
          SubscriptBox["m", "\[Mu]"], 
          SubscriptBox["m", "p"]}], 
         RowBox[{
          SubscriptBox["m", "\[Mu]"], "+", 
          SubscriptBox["m", "p"]}]]}], ",", 
       RowBox[{
        SubscriptBox["m", "e"], "->", "0.51099895069"}], ",", 
       RowBox[{
        SubscriptBox["m", "p"], "->", "938.27208943"}], ",", 
       RowBox[{
        SubscriptBox["m", "\[Mu]"], "->", "105.6583745"}], ",", 
       RowBox[{"Z", "->", "1"}], ",", 
       RowBox[{"\[Alpha]", "->", 
        RowBox[{"1", "/", "137"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"All", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.003967940606557*^9, 4.00396813063983*^9}, {
  4.003968192187689*^9, 4.00396819814784*^9}, {4.003968239309492*^9, 
  4.003968239701686*^9}, {4.003968287999926*^9, 4.003968307473155*^9}, {
  4.003968647130351*^9, 4.003968648401984*^9}, {4.003968720429832*^9, 
  4.003968729950173*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"43f16eba-c95a-449f-b166-4109dd90e335"],

Cell["Corrections", "Text",
 CellChangeTimes->{{4.00415192938713*^9, 
  4.004151950506917*^9}},ExpressionUUID->"081be567-5cf5-4389-9a09-\
033c20f35bf4"],

Cell["1s correction, \[Tau]>1:", "Text",
 CellChangeTimes->{{4.003968736783807*^9, 4.003968744422843*^9}, {
  4.003969667413876*^9, 
  4.003969678742893*^9}},ExpressionUUID->"46a646b8-c2e4-466f-a7fb-\
d9bb6a2725f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ginshN", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["m", "e"], " ", 
      RowBox[{"\[Delta]EWK", "[", 
       RowBox[{"1", ",", "0", ",", 
        FractionBox[
         RowBox[{"Z", " ", "\[Alpha]", " ", 
          SubscriptBox["m", "r"]}], 
         SubscriptBox["m", "e"]]}], "]"}]}], "//.", "constants"}], ",", 
    "50"}], "]"}], 
  RowBox[{"UnitConvert", "[", 
   RowBox[{"\"\<MeV\>\"", ",", "\"\<meV\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{4.003969865776889*^9, 4.0039698657771807`*^9}, {
   4.00396991833934*^9, 4.003969932724391*^9}, 4.004151641507579*^9, 
   4.0041520918103447`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"4c2e207a-375a-49ff-a5b1-d290301e8ea6"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"(", 
     RowBox[{
      "0.011439681049673054726524081737895969522032111438350444578632241640184\
55565789`52.01831984720391", "+", 
       RowBox[{"0``53.9603801613596", " ", "\[ImaginaryI]"}]}], ")"}], 
   "\"meV\"", "millielectronvolts", "\"Millielectronvolts\""},
  "Quantity"]], "Output",
 CellChangeTimes->{{4.003969896773994*^9, 4.003969933422435*^9}, 
   4.003970078833646*^9, 4.0040543801667757`*^9, 4.0040553052256413`*^9, 
   4.00405611698342*^9, 4.0041516430951357`*^9, 4.0041516738744097`*^9, 
   4.004152092486274*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"f839f590-fafd-4e79-85cc-d193cf4ec7bf"]
}, Open  ]],

Cell["2s correction", "Text",
 CellChangeTimes->{{4.003968736783807*^9, 4.003968744422843*^9}, {
  4.0039687940174093`*^9, 4.0039688018015633`*^9}, {4.003969074399761*^9, 
  4.003969075519823*^9}},ExpressionUUID->"6ff0c6e0-1422-4db4-a7d2-\
28066295619b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ginshN", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["m", "e"], " ", 
      RowBox[{"\[Delta]EWK", "[", 
       RowBox[{"2", ",", "0", ",", 
        FractionBox[
         RowBox[{"Z", " ", "\[Alpha]", " ", 
          SubscriptBox["m", "r"]}], 
         SubscriptBox["m", "e"]]}], "]"}]}], "//.", "constants"}], ",", 
    "50"}], "]"}], 
  RowBox[{"UnitConvert", "[", 
   RowBox[{"\"\<MeV\>\"", ",", "\"\<meV\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{4.0039699445807533`*^9, 4.003969967750128*^9}, 
   4.003970083811998*^9, 4.004151652708395*^9, 4.004152094642509*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"500e8f35-5971-44c5-adcc-20dbbfe42a0e"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"(", 
     RowBox[{
      "0.001246402672072201603798230069095940439565014994105421148679352929746\
84646755`51.80341459246636", "+", 
       RowBox[{"0``54.87391388784499", " ", "\[ImaginaryI]"}]}], ")"}], 
   "\"meV\"", "millielectronvolts", "\"Millielectronvolts\""},
  "Quantity"]], "Output",
 CellChangeTimes->{{4.0039699455823174`*^9, 4.003969969136271*^9}, 
   4.003970023378461*^9, 4.003970084645937*^9, 4.004054401945775*^9, 
   4.0040554060882673`*^9, 4.0040561229717484`*^9, {4.0041516536217213`*^9, 
   4.0041516768507423`*^9}, 4.0041520954890833`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"2909c5de-5a73-4e20-a2a3-e06a145f08d2"]
}, Open  ]],

Cell["2p correction", "Text",
 CellChangeTimes->{{4.004067490257937*^9, 
  4.0040675008160667`*^9}},ExpressionUUID->"840df92a-7d83-4b5e-8dde-\
8993e24a36c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ginshN", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["m", "e"], " ", 
      RowBox[{"\[Delta]EWK", "[", 
       RowBox[{"2", ",", "1", ",", 
        FractionBox[
         RowBox[{"Z", " ", "\[Alpha]", " ", 
          SubscriptBox["m", "r"]}], 
         SubscriptBox["m", "e"]]}], "]"}]}], "//.", "constants"}], ",", 
    "50"}], "]"}], 
  RowBox[{"UnitConvert", "[", 
   RowBox[{"\"\<MeV\>\"", ",", "\"\<meV\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{4.0039701340304537`*^9, 4.003970134086195*^9}, 
   4.004151681653865*^9, 4.004152097858726*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"80b9efae-33fd-4be0-98fd-610e59471993"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"(", 
     RowBox[{
      "0.000229085898671575563478737340518070468900298523499866374676118253525\
59268091`51.184202217123875", "+", 
       RowBox[{"0``54.98961844157418", " ", "\[ImaginaryI]"}]}], ")"}], 
   "\"meV\"", "millielectronvolts", "\"Millielectronvolts\""},
  "Quantity"]], "Output",
 CellChangeTimes->{4.0039701349256783`*^9, 4.0040544027299767`*^9, 
  4.004056125676276*^9, 4.004151682144977*^9, 4.004152098708522*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"326ec1c2-124d-42eb-bc80-591281b57c09"]
}, Open  ]],

Cell["Potential ", "Text",
 CellChangeTimes->{{4.00415192938713*^9, 4.0041519329934473`*^9}, 
   4.004152236537119*^9},ExpressionUUID->"9b28d8ef-33bf-450a-ad67-\
4f2e521cf72b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ginshN", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox["m", "e", 
        RowBox[{"-", "2"}]], 
       RowBox[{"VWK", "[", 
        RowBox[{"Q", "/", 
         SubscriptBox["m", "e"]}], "]"}]}], "/.", 
      RowBox[{"Q", "->", 
       RowBox[{"2", 
        SubscriptBox["m", "e"]}]}]}], "/.", "constants"}], ",", "50"}], "]"}], 
  SuperscriptBox[
   RowBox[{"UnitConvert", "[", 
    RowBox[{"\"\<MeV\>\"", ",", "\"\<meV\>\""}], "]"}], 
   RowBox[{"-", "2"}]]}]], "Input",
 CellChangeTimes->{{4.004150555100781*^9, 4.0041505646851263`*^9}, 
   4.0041506618742332`*^9, {4.004150732198062*^9, 4.004150746518876*^9}, {
   4.004150792466671*^9, 4.004150828451133*^9}, 4.0041508736776743`*^9, {
   4.0041513841588173`*^9, 4.004151384262457*^9}, {4.004151421625524*^9, 
   4.004151429320344*^9}, {4.0041515941373243`*^9, 4.004151626258746*^9}, 
   4.0041519002325172`*^9, {4.004152102626793*^9, 4.0041522662426023`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"5a2424c4-64bc-466d-80d3-5fce0d57bded"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"(", 
     RowBox[{
      "2.89745008996350063625507511846320189049675293215851444405311678957465`\
54.07667084540477*^-28", "+", 
       RowBox[{"0``82.54723685900503", " ", "\[ImaginaryI]"}]}], ")"}], 
   RowBox[{"\"/\"", "\[InvisibleSpace]", 
     SuperscriptBox["\"meV\"", "2"]}], "per millielectronvolts squared", 
   FractionBox["1", 
    SuperscriptBox["\"Millielectronvolts\"", "2"]]},
  "Quantity"]], "Output",
 CellChangeTimes->{
  4.004150565528203*^9, {4.004150657307242*^9, 4.004150662246937*^9}, {
   4.0041507361248913`*^9, 4.0041507536374407`*^9}, {4.004150799412792*^9, 
   4.004150830043159*^9}, {4.00415087161983*^9, 4.00415087411519*^9}, {
   4.004151365130031*^9, 4.004151384986463*^9}, {4.004151416793229*^9, 
   4.00415142972182*^9}, {4.004151595729939*^9, 4.0041516265104647`*^9}, 
   4.004151691431241*^9, {4.004151893533557*^9, 4.004151900429512*^9}, {
   4.0041521214551*^9, 4.004152227943375*^9}, 4.004152267286623*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"2fc01ad7-5c3c-46fe-a659-85352f626071"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2249.25, 1247.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.2 Inherited,
FrontEndVersion->"15.0 for Linux x86 (64-bit) (February 4, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bab67b98-6ecc-4127-a8ee-f6e5ce32bb1d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 157, 3, 79, "Section",ExpressionUUID->"51f0847f-6fca-44a0-8d89-32f0a297b305"],
Cell[736, 27, 179, 3, 35, "Input",ExpressionUUID->"748b960b-e9df-409c-b0af-ee1138cc196a"],
Cell[CellGroupData[{
Cell[940, 34, 1332, 19, 61, "Code",ExpressionUUID->"c8754b89-32eb-42da-b572-740418426cfc"],
Cell[2275, 55, 228, 3, 40, "Output",ExpressionUUID->"e5bf92cf-3a5b-4b80-a0af-7a133824d478"]
}, Open  ]],
Cell[2518, 61, 4894, 106, 217, "Code",ExpressionUUID->"45e78f73-1156-4f1a-be9d-c3a6af1640d1"],
Cell[7415, 169, 668, 12, 61, "Code",ExpressionUUID->"c4e036a1-c270-4fd7-908a-58367d9c9fe9"],
Cell[8086, 183, 436, 12, 40, "Text",ExpressionUUID->"2aa5c2b0-19a8-4586-8d2d-e8eac0ce39ee"],
Cell[8525, 197, 2938, 60, 90, "Code",ExpressionUUID->"5a786d62-f1f7-420b-84f2-4e718cc98ca6"],
Cell[11466, 259, 264, 4, 40, "Text",ExpressionUUID->"e9b62f86-88d3-4cec-b81c-fc9e4562f1d7"],
Cell[11733, 265, 2038, 42, 79, "Code",ExpressionUUID->"800e6027-d911-4682-9fa3-abe8dd12f7b5"],
Cell[13774, 309, 380, 10, 40, "Text",ExpressionUUID->"9606a957-f77e-4c3d-b329-b9730a903fea"],
Cell[14157, 321, 982, 30, 83, "Code",ExpressionUUID->"7fd95a75-d7f9-449b-af74-02b3acc30886"],
Cell[15142, 353, 293, 4, 40, "Text",ExpressionUUID->"8f080401-fe6d-4bae-8eb1-20618e274b9d"],
Cell[15438, 359, 1287, 41, 169, "Code",ExpressionUUID->"6fd18781-2d68-4126-b869-cf2bea3ebb3a"],
Cell[16728, 402, 919, 27, 40, "Text",ExpressionUUID->"5a6acc70-adaf-4363-b538-a3c0a081863f"],
Cell[17650, 431, 296, 7, 83, "Code",ExpressionUUID->"f3f00965-a31f-4cff-8e37-0ea2d124eaaf"],
Cell[17949, 440, 1667, 37, 111, "Code",ExpressionUUID->"32306a4d-db7d-4b7c-ad05-994e77cbf25a"],
Cell[19619, 479, 323, 9, 40, "Text",ExpressionUUID->"17e4d8bd-f55c-43c0-b4ac-87f209bdc30d"],
Cell[19945, 490, 4575, 119, 128, "Code",ExpressionUUID->"9bbe3790-b751-4971-ae63-95d13a03715a"],
Cell[24523, 611, 560, 17, 40, "Text",ExpressionUUID->"d9323cd6-b1e6-4b4e-bd9d-96dd081042bc"],
Cell[25086, 630, 3865, 101, 138, "Code",ExpressionUUID->"0c06a2f9-4126-4e16-b252-a5752983dc2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28988, 736, 161, 3, 79, "Section",ExpressionUUID->"021af79e-d987-4448-9b7a-ac3d0e9ab37c"],
Cell[CellGroupData[{
Cell[29174, 743, 295, 7, 35, "Input",ExpressionUUID->"a61417be-3a24-40db-829f-975c8bc515ef"],
Cell[29472, 752, 2992, 87, 88, "Output",ExpressionUUID->"ca01fc3e-161c-413e-afb5-cb5dd041ce5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32501, 844, 282, 6, 60, "Input",ExpressionUUID->"d85d4cbb-a421-4dca-a0f9-9c388ffb44b0"],
Cell[32786, 852, 1590, 44, 86, "Output",ExpressionUUID->"abe6a464-3fe5-4ab3-9527-11d1ce3601aa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34425, 902, 250, 4, 79, "Section",ExpressionUUID->"1b1c5c71-042d-4615-b4ac-34240afe6f7a"],
Cell[34678, 908, 1441, 37, 127, "Input",ExpressionUUID->"43f16eba-c95a-449f-b166-4109dd90e335"],
Cell[36122, 947, 152, 3, 40, "Text",ExpressionUUID->"081be567-5cf5-4389-9a09-033c20f35bf4"],
Cell[36277, 952, 215, 4, 40, "Text",ExpressionUUID->"46a646b8-c2e4-466f-a7fb-d9bb6a2725f3"],
Cell[CellGroupData[{
Cell[36517, 960, 735, 19, 56, "Input",ExpressionUUID->"4c2e207a-375a-49ff-a5b1-d290301e8ea6"],
Cell[37255, 981, 653, 13, 49, "Output",ExpressionUUID->"f839f590-fafd-4e79-85cc-d193cf4ec7bf"]
}, Open  ]],
Cell[37923, 997, 254, 4, 40, "Text",ExpressionUUID->"6ff0c6e0-1422-4db4-a7d2-28066295619b"],
Cell[CellGroupData[{
Cell[38202, 1005, 706, 18, 56, "Input",ExpressionUUID->"500e8f35-5971-44c5-adcc-20dbbfe42a0e"],
Cell[38911, 1025, 683, 13, 49, "Output",ExpressionUUID->"2909c5de-5a73-4e20-a2a3-e06a145f08d2"]
}, Open  ]],
Cell[39609, 1041, 157, 3, 40, "Text",ExpressionUUID->"840df92a-7d83-4b5e-8dde-8993e24a36c1"],
Cell[CellGroupData[{
Cell[39791, 1048, 684, 18, 56, "Input",ExpressionUUID->"80b9efae-33fd-4be0-98fd-610e59471993"],
Cell[40478, 1068, 553, 11, 49, "Output",ExpressionUUID->"326ec1c2-124d-42eb-bc80-591281b57c09"]
}, Open  ]],
Cell[41046, 1082, 176, 3, 40, "Text",ExpressionUUID->"9b28d8ef-33bf-450a-ad67-4f2e521cf72b"],
Cell[CellGroupData[{
Cell[41247, 1089, 1066, 25, 37, "Input",ExpressionUUID->"5a2424c4-64bc-466d-80d3-5fce0d57bded"],
Cell[42316, 1116, 1066, 20, 49, "Output",ExpressionUUID->"2fc01ad7-5c3c-46fe-a659-85352f626071"]
}, Open  ]]
}, Open  ]]
}
]
*)


